Three-body potential and third virial coefficients for helium including relativistic and nuclear-motion effects

The non-additive three-body interaction potential for helium was computed using the coupled-cluster theory and the full configuration interaction method. The obtained potential comprises an improved nonrelativistic Born--Oppenheimer energy and the leading relativistic and nuclear-motion corrections. The mean absolute uncertainty of our calculations due to the incompleteness of the orbital basis set was determined employing complete-basis-set extrapolation techniques and was found to be 1.2%. For three helium atoms forming an equilateral triangle with the side length of 5.6~bohr our three-body potential amounts to $-$90.6~mK, with an estimated uncertainty of 0.5~mK. An analytic function, developed to accurately fit the computed three-body interaction energies, was chosen to correctly describe the asymptotic behavior of the three-body potential for trimer configurations corresponding to both the three-atomic and the atom-diatom fragmentation channels. For large triangles with sides $r_{12}$, $r_{23}$, and $r_{31}$, the potential takes correctly into account all angular terms decaying as $r_{12}^{-l} r_{23}^{-m} r_{31}^{-n}$ with $l+m+n \le 14$ for the nonrelativistic Born--Oppenheimer energy and $l+m+n \le 9$ for the post-Born--Oppenheimer corrections. We also developed a short-range analytic function describing the local behavior of the total uncertainty of the computed three-body interaction energies. Using both fits we calculated the third pressure and acoustic virial coefficients for helium and their uncertainties for a wide range of temperatures. The results of these calculations were compared with available experimental data and with previous theoretical determinations. The estimated uncertainties of present calculations are 3-5 times smaller than those reported in the best previous work.

==> anc/3body_pot.f90 <==
module potentials_2023
implicit none

integer,parameter :: prec = kind(0.d0)

private
public V3_pot,sigma3B,V3_BO,V3_REL,V3_AD
public sanity_checkEN

real(prec),parameter :: ZERO = 0._prec
real(prec),parameter :: EXPTHR = -log(tiny(0._prec))

!-------------------------------------------------------------------------------
! BO params
!-------------------------------------------------------------------------------

integer,parameter :: L_BO = 4
integer,parameter :: Nmin_BO = 0, Nmax_BO = 3, Nsum_BO = 7

real(prec),parameter :: nl_params_SR_BO(3,L_BO) = reshape([ &
     0.8447603148_prec   ,  5.654683186_prec    ,  1.061079388_prec    , &
     0.4598762009_prec   ,  0.5662417682_prec   ,  5.467756917_prec    , &
     1.502781797_prec    ,  1.359947235_prec    ,  0.5893567367_prec   , &
     0.2912180877_prec   ,  2.068008546_prec    ,  1.769075361_prec      &
     ],[3,L_BO])
real(prec),parameter :: l_params_SR_BO(72) = [ &
     8.114140686e+01_prec,  4.189743357e+01_prec, -2.938421865e+01_prec, &
     1.113658854e+01_prec, -2.090329487e+01_prec, -1.486152881e+02_prec, &
     3.385908920e+01_prec,  1.335803246e+03_prec, -2.948193709e+03_prec, &
     3.519837676e+01_prec,  8.230851244e+01_prec,  5.298452567e+00_prec, &
    -2.638922890e+01_prec,  1.281766251e+03_prec,  2.671066068e+03_prec, &
    -7.879672176e+01_prec, -2.164956932e+03_prec, -4.508067349e+01_prec, &
    -3.228412196e+00_prec,  1.459250369e+02_prec,  2.751742406e+01_prec, &
     5.515150513e+01_prec, -7.707751296e+00_prec,  3.603105836e+01_prec, &
     2.339264019e+02_prec,  4.188034382e+02_prec, -9.658792457e+01_prec, &
     4.058836303e+00_prec, -3.615592221e-01_prec, -4.061611312e+02_prec, &
     3.830708403e+01_prec, -2.739456438e+00_prec,  8.628634904e-01_prec, &
    -1.539383113e+00_prec,  1.245914075e-01_prec,  1.396552104e+00_prec, &
    -3.934761353e+02_prec, -1.955825073e+02_prec, -7.519006296e+00_prec, &
    -5.288598909e+00_prec,  1.606339994e+01_prec,  5.106401055e+00_prec, &
     1.332476882e+00_prec, -4.209091231e-01_prec, -1.244692301e-01_prec, &
     4.517345859e-03_prec,  1.713456012e+00_prec, -2.450783123e-01_prec, &
    -7.144416201e-02_prec, -7.521183444e-03_prec,  1.891726029e-02_prec, &
    -7.290716190e-04_prec, -3.563879872e-05_prec, -3.502182011e-04_prec, &
     3.151024539e+02_prec,  5.589143087e+02_prec, -4.575499427e+00_prec, &
    -1.751033869e+00_prec,  1.611848820e+02_prec,  5.598126727e+01_prec, &
     1.157249717e+01_prec,  1.803909268e+01_prec, -2.492394726e+00_prec, &
     8.995170592e-01_prec,  1.228707453e+01_prec, -1.507915256e+01_prec, &
     1.553013264e-01_prec, -4.952411622e-01_prec, -4.585177442e-02_prec, &
    -6.389436934e-02_prec,  8.196140971e-02_prec,  4.172165478e-03_prec  &
     ]

real(prec),parameter :: eta3_BO = 1.743928049_prec
real(prec),parameter :: l_params_LR3_BO(7) = [ &
     0.493186202143_prec, &
     0.924267920597_prec, &
     1.73943799007_prec , &
     4.126262337997_prec, &
     3.2884931971_prec  , &
     34.131_prec        , &
     7.7796_prec          &
     ]

real(prec),parameter :: eta4_BO = 4.567403826_prec
real(prec),parameter :: l_params_LR4_BO(10) = [ &
    -9.779441416e+01_prec, &
     3.337134299e+01_prec, &
    -1.606484088e+03_prec, &
     1.688379277e+03_prec, &
    -1.923756048e+01_prec, &
    -2.190248953e+00_prec, &
     8.272437234e+01_prec, &
    -4.471342913e+01_prec, &
    -4.584685731e+02_prec, &
    -7.334438886e+00_prec  &
     ]

integer,parameter :: M_BO = 5
integer,parameter :: powR_BO(M_BO) = [6,6,8,8,8]
integer,parameter :: legP_BO(M_BO) = [0,2,0,2,4]

real(prec),parameter :: zeta1_BO = 2.366054095_prec
real(prec),parameter :: zeta2_BO = 1.610626_prec
real(prec),parameter :: l_params_ad_BO(3,M_BO) = reshape([ &
     1.471222091e+02_prec, -1.392321201e+02_prec,  5.093068723e+01_prec, &
    -1.851161531e+02_prec,  7.198292377e+01_prec, -1.785480307e+00_prec, &
    -1.509956139e+03_prec, -2.207986855e+03_prec,  6.156339150e+02_prec, &
     1.483175614e+04_prec, -1.306911750e+04_prec,  1.711692458e+03_prec, &
     3.857721173e+03_prec, -3.513592722e+03_prec,  7.695160222e+02_prec  &
     ],shape=[3,M_BO])

!-------------------------------------------------------------------------------
! REL params
!-------------------------------------------------------------------------------

integer,parameter :: L_REL = 3
integer,parameter :: Nmin_REL = 0, Nmax_REL = 3, Nsum_REL = 7

real(prec),parameter :: nl_params_SR_REL(3,L_REL) = reshape([ &
     1.618715329104962_prec,  0.70787347771311_prec ,  0.051296581867244_prec, &
     0.351141282340486_prec,  1.091033088859169_prec,  0.612793924410236_prec, &
     1.400945103688791_prec,  3.291225839636351_prec,  0.326252652491068_prec  &
     ],[3,L_REL])
real(prec),parameter :: l_params_SR_REL(54) = [ &
    -1.069695506525316e-04_prec, -1.098620519938989e-04_prec,  2.119488657586030e-05_prec, &
    -9.273177130386156e-07_prec,  2.640104775960110e-05_prec, -5.341211402492700e-06_prec, &
     2.673818275414483e-07_prec,  1.182361291942988e-07_prec, -1.105672778300653e-08_prec, &
     8.709859093531583e-11_prec,  4.773764558943908e-06_prec, -7.607192018900047e-07_prec, &
     3.029382829832955e-08_prec,  2.254101269446719e-08_prec, -1.848723378030096e-09_prec, &
     3.588758843846186e-11_prec,  4.245103380110402e-10_prec, -4.240030693569258e-11_prec, &
     4.805788491663591e-04_prec, -1.789767485551765e-04_prec,  1.799703468777202e-05_prec, &
    -2.153710257616418e-06_prec, -9.699665519124164e-06_prec,  4.023573199278861e-06_prec, &
    -3.073938924408740e-07_prec,  8.828735691940296e-08_prec,  4.170435173702387e-08_prec, &
    -2.813935388158397e-11_prec,  5.497001927107249e-07_prec,  8.370635287985876e-08_prec, &
     2.968099579901348e-08_prec, -1.011879962428385e-07_prec, -8.268608020771829e-10_prec, &
     1.456593664585747e-10_prec,  3.830884203121551e-09_prec, -2.043412679190483e-10_prec, &
    -2.747374500160600e-03_prec,  1.113430337993589e-03_prec, -8.637057108183193e-04_prec, &
     9.908700221281540e-05_prec, -6.709168952052492e-02_prec,  1.803641927274116e-02_prec, &
    -2.741455045688344e-03_prec,  4.310229834726561e-03_prec,  2.271196785110250e-04_prec, &
    -3.225534574903873e-04_prec,  1.948854968112736e-02_prec, -6.338738532979148e-03_prec, &
     8.195987024478143e-04_prec, -3.145391056230733e-03_prec,  2.713190370843018e-04_prec, &
     8.495008320118096e-05_prec,  5.062477047653970e-04_prec, -8.194098153987324e-05_prec  &
     ]

real(prec),parameter :: eta_REL = 1.934437930967852_prec
real(prec),parameter :: l_params_LRA_REL = -9.7891e-5_prec
real(prec),parameter :: l_params_LRE_REL(4) = [ &
     -1.0048e-05_prec, &
     -2.1192e-05_prec, &
     -2.1192e-05_prec, &
     -2.7985e-05_prec  &
     ]

integer,parameter :: M_REL = 4
integer,parameter :: powR_REL(M_REL) = [4,4,6,6]
integer,parameter :: legP_REL(M_REL) = [0,2,0,2]

real(prec),parameter :: zeta1_REL = 3.310098610483265_prec
real(prec),parameter :: zeta2_REL = 2.812269653262334_prec
real(prec),parameter :: l_params_ad_REL(3,M_REL) = reshape([ &
    -3.802416188548303e-02_prec,  3.202263820216764e-02_prec, -7.811524732804364e-03_prec, &
     3.819974551993096e-02_prec, -2.679403960765846e-02_prec,  4.113059815651550e-03_prec, &
     2.512151650021081e+00_prec, -2.050752374653957e+00_prec,  8.094661751454723e-01_prec, &
    -2.425350927702374e+00_prec,  1.563857989233224e+00_prec, -6.509127900862606e-02_prec  &
     ],shape=[3,M_REL])

!-------------------------------------------------------------------------------
! AD params
!-------------------------------------------------------------------------------

integer,parameter :: L_AD = 3
integer,parameter :: Nmin_AD = 0, Nmax_AD = 3, Nsum_AD = 7

real(prec),parameter :: nl_params_SR_AD(3,L_AD) = reshape([ &
     4.623493231e-03_prec,  9.066205166e+00_prec,  1.087051946e+00_prec, &
     2.641344409e+00_prec,  3.313049510e-02_prec,  2.868615314e+00_prec, &
     7.529029903e-01_prec,  1.447347985e+00_prec,  8.191582246e-01_prec  &
     ],[3,L_AD])
real(prec),parameter :: l_params_SR_AD(54) = [ &
     4.074051337e-02_prec, -1.104931912e-02_prec, -7.817136118e-03_prec, &
     7.028412420e-04_prec, -4.553501116e+00_prec, -1.680308512e+01_prec, &
     2.377335656e-02_prec, -7.473324339e+00_prec,  2.661283745e-02_prec, &
     8.211501536e-01_prec,  2.687106547e+01_prec, -8.667124527e-01_prec, &
     3.243116000e-03_prec, -1.267840205e+00_prec,  2.835924371e-01_prec, &
    -5.414555027e-02_prec, -7.178187817e-02_prec, -5.836454180e-03_prec, &
    -9.991439158e-02_prec,  1.019866470e-01_prec,  2.321387650e-01_prec, &
    -2.206227642e-01_prec, -4.368901675e-01_prec, -1.013587215e-01_prec, &
    -5.245757907e-02_prec,  2.306340703e-01_prec, -2.765274860e-02_prec, &
     4.293065081e-06_prec,  1.147902483e-01_prec,  5.998798634e-02_prec, &
     1.342753927e-02_prec, -1.013797608e-01_prec,  2.739047687e-02_prec, &
     1.594605083e-04_prec, -2.878070486e-03_prec, -1.435699772e-03_prec, &
     5.917346106e-02_prec, -4.767153987e-02_prec,  1.173756156e-02_prec, &
    -8.567316547e-04_prec, -3.287520675e-03_prec, -7.152187933e-05_prec, &
     5.452402755e-05_prec, -5.098876813e-04_prec, -2.605089525e-05_prec, &
    -5.113595769e-06_prec,  2.950130520e-03_prec, -7.201385060e-04_prec, &
     5.081484141e-05_prec,  2.091019530e-04_prec,  1.577619854e-05_prec, &
     7.023137255e-07_prec, -3.377649634e-05_prec,  2.514212737e-07_prec  &
     ]

real(prec),parameter :: eta_AD = 1.404324088_prec
real(prec),parameter :: l_params_LRA_AD = 6.044e-04_prec

integer,parameter :: M_AD = 2
integer,parameter :: powR_AD(M_AD) = [6,6]
integer,parameter :: legP_AD(M_AD) = [0,2]

real(prec),parameter :: zeta1_AD = 1.358330343_prec
real(prec),parameter :: zeta2_AD = 1.422503164_prec
real(prec),parameter :: l_params_ad_AD(3,M_AD) = reshape([ &
    -1.234639203e-02_prec,  9.924033301e-03_prec, -1.276985496e-03_prec, &
    -1.598696764e-02_prec,  4.299937879e-03_prec,  3.999880574e-05_prec  &
     ],shape=[3,M_AD])

!-------------------------------------------------------------------------------
! SIGMA params
!-------------------------------------------------------------------------------

integer,parameter :: L_SIGMA = 2
integer,parameter :: Nmin_SIGMA = 0, Nmax_SIGMA = 2, Nsum_SIGMA = 4

real(prec),parameter :: nl_params_SIGMA(3,L_SIGMA) = reshape([ &
     1.707787542119288_prec,  1.630502502677515_prec,  0.110832932286724_prec, &
     0.960501569250757_prec,  0.341117674720896_prec,  1.046790382222837_prec  &
     ],[3,L_SIGMA])

real(prec),parameter :: l_params_SIGMA(16) = [ &
     0.0083705707054324_prec,-0.0331711378961334_prec, 0.0224373728771391_prec,&
    -0.0107783537547056_prec,-0.0062010154211272_prec, 0.0003697134145481_prec,&
     0.0044008199804084_prec,-0.0002831385458962_prec, 0.0104757394895774_prec,&
    -0.0061336177215363_prec, 0.0005158898758638_prec, 0.0009100630001782_prec,&
    -0.0001421497418399_prec, 0.0000041569227527_prec,-0.0000120281290205_prec,&
     0.0000023264118802_prec &
     ]

contains

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function V3_pot(R12,R23,R31) bind(C)
! Total nonadditive three-body potential
implicit none
real(prec),intent(in) :: R12,R23,R31
real(prec) :: V3_pot

V3_pot = &
     V3_BO (R12,R23,R31) + &
     V3_REL(R12,R23,R31) + &
     V3_AD (R12,R23,R31)

end function V3_pot

function V3_BO(R12,R23,R31) bind(C)
! Total nonadditive three-body potential
implicit none
real(prec) :: V3_BO
real(prec),intent(in) :: R12,R23,R31
real(prec) :: sr,lr3,lr4,ad

sr  = shortRange(R12,R23,R31, &
     L_BO,Nmin_BO,Nmax_BO,Nsum_BO,nl_params_SR_BO,l_params_SR_BO)

lr3 = longRange3rd_BO(R12,R23,R31, &
     eta3_BO,l_params_LR3_BO)

lr4 = longRange4th_BO(R12,R23,R31, &
     eta4_BO,l_params_LR4_BO)

ad  = atom_diatom(R12,R23,R31, &
     zeta1_BO,zeta2_BO,M_BO,powR_BO,legP_BO,l_params_ad_BO)

V3_BO = sr + lr3 + lr4 + ad

end function V3_BO

function V3_REL(R12,R23,R31) bind(C)
! Relativistic nonadditive three-body potential
implicit none
real(prec) :: V3_REL
real(prec),intent(in) :: R12,R23,R31
real(prec) :: sr,lr,ad

sr = shortRange(R12,R23,R31, &
     L_REL,Nmin_REL,Nmax_REL,Nsum_REL,nl_params_SR_REL,l_params_SR_REL)

lr = longRange_REL(R12,R23,R31, &
     eta_REL,l_params_LRA_REL,l_params_LRE_REL)

ad = atom_diatom(R12,R23,R31, &
     zeta1_REL,zeta2_REL,M_REL,powR_REL,legP_REL,l_params_ad_REL)

V3_REL = sr + lr + ad

end function V3_REL

function V3_AD(R12,R23,R31) bind(C)
! Adiabatic nonadditive three-body potential
implicit none
real(prec) :: V3_AD
real(prec),intent(in) :: R12,R23,R31
real(prec) :: sr,lr,ad

sr = shortRange(R12,R23,R31, &
     L_AD,Nmin_AD,Nmax_AD,Nsum_AD,nl_params_SR_AD,l_params_SR_AD)

lr = longRange_AD(R12,R23,R31, &
     eta_AD,l_params_LRA_AD)

ad = atom_diatom(R12,R23,R31, &
     zeta1_AD,zeta2_AD,M_AD,powR_AD,legP_AD,l_params_ad_AD)

V3_AD = sr + lr + ad

end function V3_AD

function sigma3B(R12,R23,R31) bind(C)
! sigma fit
implicit none
real(prec) :: sigma3B
real(prec),intent(in) :: R12,R23,R31

sigma3B = shortRange_sigma(R12,R23,R31,&
     L_SIGMA,Nmin_SIGMA,Nmax_SIGMA,Nsum_SIGMA,nl_params_SIGMA,l_params_SIGMA)

end function sigma3B

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function shortRange(R12,R23,R31, L,Nmin,Nmax,Nsum,abc,A) result(val)
! short range contribution
! SR = S_{123} \sum_{l=1..L; Nmin<=i<=j<=k<=Nmax | i+j+k<=Nsum}
!        A(l,ijk) R12^i * R23^j * R31^k * exp( -a(l)*R12 -b(l)*R23 -c(l)*R31 )
implicit none
real(prec) :: val
real(prec),intent(in) :: R12,R23,R31
integer,intent(in) :: L,Nmin,Nmax,Nsum
real(prec),intent(in) :: abc(3,L),A(*)
real(prec) :: R(3),tmp_R(3,Nmin:Nmax),tmp_exp(3,3),tmp(3,3)
integer :: ll,i,j,k,n,x,iA

val = 0._prec

R(1) = R12
R(2) = R23
R(3) = R31

tmp_R(:,Nmin) = R**Nmin
do n=Nmin+1,Nmax
   tmp_R(:,n) = tmp_R(:,n-1) * R
enddo

iA = 0
do ll=1,L

   do x=1,3
      tmp_exp(:,x) = exp( -abc(x,ll) * R ) ! exp(-x*r)
   enddo

   do i=Nmin,Nmax

      tmp(:,1) = tmp_R(:,i)*tmp_exp(:,1) ! r^i * exp(-a*r)

      do j=i,Nmax

         tmp(:,2) = tmp_R(:,j)*tmp_exp(:,2) ! r^j * exp(-b*r)

         do k=j,min(Nmax,Nsum-i-j)

            tmp(:,3) = tmp_R(:,k)*tmp_exp(:,3) ! r^k * e^(-c*r)

            iA = iA + 1
            val = val + A(iA) * &
                 ( tmp(1,1)*tmp(2,2)*tmp(3,3) &
                 + tmp(2,1)*tmp(1,2)*tmp(3,3) &
                 + tmp(3,1)*tmp(1,2)*tmp(2,3) &
                 + tmp(1,1)*tmp(3,2)*tmp(2,3) &
                 + tmp(2,1)*tmp(3,2)*tmp(1,3) &
                 + tmp(3,1)*tmp(2,2)*tmp(1,3) )

         enddo

      enddo

   enddo

enddo

end function shortRange

function shortRange_sigma(R12,R23,R31, L,Nmin,Nmax,Nsum,abc,A) result(val)
implicit none
real(prec) :: val
real(prec),intent(in) :: R12,R23,R31
integer,intent(in) :: L,Nmin,Nmax,Nsum
real(prec),intent(in) :: abc(3,L),A(*)
real(prec) :: R(3),tmp_R(3,Nmin:Nmax),pre
integer :: ll,i,j,k,n,iA

val = 0._prec

R(1) = R12
R(2) = R23
R(3) = R31

tmp_R(:,Nmin) = R**Nmin
do n=Nmin+1,Nmax
   tmp_R(:,n) = tmp_R(:,n-1) * R
enddo

iA = 0
do ll=1,L

   pre = &
        ( exp(-dot_product( abc(:,ll) , R([1,2,3]) )) &
        + exp(-dot_product( abc(:,ll) , R([2,1,3]) )) &
        + exp(-dot_product( abc(:,ll) , R([3,1,2]) )) &
        + exp(-dot_product( abc(:,ll) , R([1,3,2]) )) &
        + exp(-dot_product( abc(:,ll) , R([2,3,1]) )) &
        + exp(-dot_product( abc(:,ll) , R([3,2,1]) )) )

   do i=Nmin,Nmax
      do j=i,Nmax
         do k=j,min(Nmax,Nsum-i-j)

            iA = iA + 1
            val = val + A(iA) * pre * &
                 ( tmp_R(1,i)*tmp_R(2,j)*tmp_R(3,k) &
                 + tmp_R(2,i)*tmp_R(1,j)*tmp_R(3,k) &
                 + tmp_R(3,i)*tmp_R(1,j)*tmp_R(2,k) &
                 + tmp_R(1,i)*tmp_R(3,j)*tmp_R(2,k) &
                 + tmp_R(2,i)*tmp_R(3,j)*tmp_R(1,k) &
                 + tmp_R(3,i)*tmp_R(2,j)*tmp_R(1,k) )

         enddo
      enddo
   enddo

enddo

end function shortRange_sigma

function longRange3rd_BO(R12,R23,R31, eta,Z) result(val)
! 3rd order long range contribution
!
implicit none
real(prec) :: val
real(prec),intent(in) :: R12,R23,R31
real(prec),intent(in) :: eta,Z(*)
real(prec) :: Z111,Z112,Z113,Z122,Z222,Z114,Z123
real(prec) :: d12(3:6),d23(3:6),d31(3:6)
real(prec) :: c1,c2,c3
real(prec) :: c1s,c2s,c3s,c12,c23,c31,ccc
real(prec) :: ang1,ang2,ang3
integer :: n

val = 0._prec

Z111 = Z(1)
Z112 = Z(2)
Z122 = Z(3)
Z113 = Z(4)
Z222 = Z(5)
Z114 = Z(6)
Z123 = Z(7)

do n=3,6
   d12(n) = dampTT(n+1,eta*R12)/R12**n
   d23(n) = dampTT(n+1,eta*R23)/R23**n
   d31(n) = dampTT(n+1,eta*R31)/R31**n
enddo

call angles(R12,R23,R31,c1,c2,c3)

c1s = c1**2
c2s = c2**2
c3s = c3**2
c12 = c1*c2
c23 = c2*c3
c31 = c3*c1
ccc = c1*c2*c3

ang1 = 3 + 9*ccc
val = val + Z111 * ang1 * (d12(3)*d23(3)*d31(3))

ang1 = 9 + 15*ccc
val = val + Z112 * 1.5_prec * ( &
     (c1*(ang1-5*c1s)-3*c23) * (d12(4)*d23(3)*d31(4)) + &
     (c2*(ang1-5*c2s)-3*c31) * (d12(4)*d23(4)*d31(3)) + &
     (c3*(ang1-5*c3s)-3*c12) * (d12(3)*d23(4)*d31(4)) )

ang1 = -2 + 20*ccc
ang2 = 10 + 35*ccc
val = val + Z122 * 3.75_prec * ( &
     (c1*(ang1+5*c1s)+c23*ang2) * (d12(4)*d23(5)*d31(4)) + &
     (c2*(ang1+5*c2s)+c31*ang2) * (d12(4)*d23(4)*d31(5)) + &
     (c3*(ang1+5*c3s)+c12*ang2) * (d12(5)*d23(4)*d31(4)) )

ang1 = -3 -  9*ccc
ang2 = 21 + 21*ccc
val = val + Z113 * 2.5_prec * ( &
     (ang1+c1s*(ang2-14*c1s)) * (d12(5)*d23(3)*d31(5)) + &
     (ang1+c2s*(ang2-14*c2s)) * (d12(5)*d23(5)*d31(3)) + &
     (ang1+c3s*(ang2-14*c3s)) * (d12(3)*d23(5)*d31(5)) )

ang1 = 18 + ccc*(110 + 245*ccc) - 35*(c12**2 + c23**2 + c31**2)
val = val + Z222 * 1.875_prec * ang1 * (d12(5)*d23(5)*d31(5))

ang1 = -27 - 42*ccc
ang2 =  98 + 63*ccc
val = val + Z114 * 1.875_prec * ( &
     (c1*(ang1+c1s*(ang2-63*c1s))+3*c23) * (d12(6)*d23(3)*d31(6)) + &
     (c2*(ang1+c2s*(ang2-63*c2s))+3*c31) * (d12(6)*d23(6)*d31(3)) + &
     (c3*(ang1+c3s*(ang2-63*c3s))+3*c12) * (d12(3)*d23(6)*d31(6)) )

ang1 = -6 -  35*ccc
ang2 = 28 + 147*ccc
ang3 = 19 +  56*ccc
val = val + Z123 * 3.75_prec * ( &
     (c1*(ang1-5*c2s+c3s*(ang2+21*c1s))+c23*(ang3-21*c3s)) * (d12(4)*d23(5)*d31(6)) + &
     (c1*(ang1-5*c3s+c2s*(ang2+21*c1s))+c23*(ang3-21*c2s)) * (d12(6)*d23(5)*d31(4)) + &
     (c2*(ang1-5*c3s+c1s*(ang2+21*c2s))+c31*(ang3-21*c1s)) * (d12(6)*d23(4)*d31(5)) + &
     (c2*(ang1-5*c1s+c3s*(ang2+21*c2s))+c31*(ang3-21*c3s)) * (d12(4)*d23(6)*d31(5)) + &
     (c3*(ang1-5*c1s+c2s*(ang2+21*c3s))+c12*(ang3-21*c2s)) * (d12(5)*d23(6)*d31(4)) + &
     (c3*(ang1-5*c2s+c1s*(ang2+21*c3s))+c12*(ang3-21*c1s)) * (d12(5)*d23(4)*d31(6)) )

end function longRange3rd_BO

function longRange4th_BO(R12,R23,R31, eta,Z) result(val)
! 4th order long range contribution
!
implicit none
real(prec) :: val
real(prec),intent(in) :: R12,R23,R31
real(prec),intent(in) :: eta,Z(*)
real(prec) :: d12(3:8),d23(3:8),d31(3:8)
real(prec) :: c1,c2,c3
real(prec) :: c1s,c2s,c3s,c12,c23,c31,ccc
real(prec) :: ang1,ang2
integer :: n

val = 0._prec

do n=3,8
   if(n==5) cycle
   d12(n) = dampTT(n+1,eta*R12)/R12**n
   d23(n) = dampTT(n+1,eta*R23)/R23**n
   d31(n) = dampTT(n+1,eta*R31)/R31**n
enddo

call angles(R12,R23,R31,c1,c2,c3)

c1s = c1**2
c2s = c2**2
c3s = c3**2
c12 = c1*c2
c23 = c2*c3
c31 = c3*c1
ccc = c1*c2*c3

ang1 = -9 - 12*ccc
val = val + Z(1) / (30*sqrt(15._prec)) * ( &
     (c1*(ang1+4*c1s+9*c2s)+6*c23) * (d12(4)*d23(3)*d31(7)) + &
     (c1*(ang1+4*c1s+9*c3s)+6*c23) * (d12(7)*d23(3)*d31(4)) + &
     (c2*(ang1+4*c2s+9*c3s)+6*c31) * (d12(7)*d23(4)*d31(3)) + &
     (c2*(ang1+4*c2s+9*c1s)+6*c31) * (d12(4)*d23(7)*d31(3)) + &
     (c3*(ang1+4*c3s+9*c1s)+6*c12) * (d12(3)*d23(7)*d31(4)) + &
     (c3*(ang1+4*c3s+9*c2s)+6*c12) * (d12(3)*d23(4)*d31(7)) )

ang1 =   3 - 30*ccc
ang2 = -12 - 45*ccc
val = val + Z(2) / 90._prec * ( &
     (c1*(ang1-10*c1s)+c23*ang2) * (d12(4)*d23(6)*d31(4)) + &
     (c2*(ang1-10*c2s)+c31*ang2) * (d12(4)*d23(4)*d31(6)) + &
     (c3*(ang1-10*c3s)+c12*ang2) * (d12(6)*d23(4)*d31(4)) )

ang1 = -7 - 6*ccc
val = val + Z(3) / 75._prec * ( &
     (ang1+15*c1s) * (d12(3)*d23(8)*d31(3)) + &
     (ang1+15*c2s) * (d12(3)*d23(3)*d31(8)) + &
     (ang1+15*c3s) * (d12(8)*d23(3)*d31(3)) )

ang1 = -2 - 6*ccc
val = val + Z(4) / 25._prec * ( &
     ang1 * (d12(3)*d23(8)*d31(3)) + &
     ang1 * (d12(3)*d23(3)*d31(8)) + &
     ang1 * (d12(8)*d23(3)*d31(3)) )

val = val + ( &
     (Z(5)*legendre(0,c1)+Z(6)*legendre(2,c1)) * (d31(6)*d12(6)) + &
     (Z(5)*legendre(0,c2)+Z(6)*legendre(2,c2)) * (d12(6)*d23(6)) + &
     (Z(5)*legendre(0,c3)+Z(6)*legendre(2,c3)) * (d23(6)*d31(6)) )

val = val + ( &
     (Z(7)*legendre(0,c1)+Z(8)*legendre(2,c1)) * (d31(6)*d12(8)+d31(8)*d12(6)) + &
     (Z(7)*legendre(0,c2)+Z(8)*legendre(2,c2)) * (d12(6)*d23(8)+d12(8)*d23(6)) + &
     (Z(7)*legendre(0,c3)+Z(8)*legendre(2,c3)) * (d23(6)*d31(8)+d23(8)*d31(6)) )

val = val + ( &
     (Z(9)*legendre(1,c1)+Z(10)*legendre(3,c1)) * (d31(7)*d12(7)) + &
     (Z(9)*legendre(1,c2)+Z(10)*legendre(3,c2)) * (d12(7)*d23(7)) + &
     (Z(9)*legendre(1,c3)+Z(10)*legendre(3,c3)) * (d23(7)*d31(7)) )

end function longRange4th_BO

function longRange_REL(R12,R23,R31, eta,Z111,Z) result(val)
implicit none
real(prec) :: val
real(prec),intent(in) :: R12,R23,R31
real(prec),intent(in) :: eta,Z111,Z(*)
real(prec) :: d12(1:4),d23(1:4),d31(1:4)
real(prec) :: c1,c2,c3
real(prec) :: c1s,c2s,c3s,c12,c23,c31,ccc
real(prec) :: ang
integer :: n

val = 0._prec

do n=1,4
   d12(n) = dampTT(n+1,eta*R12)/R12**n
   d23(n) = dampTT(n+1,eta*R23)/R23**n
   d31(n) = dampTT(n+1,eta*R31)/R31**n
enddo

call angles(R12,R23,R31,c1,c2,c3)

c1s = c1**2
c2s = c2**2
c3s = c3**2
c12 = c1*c2
c23 = c2*c3
c31 = c3*c1
ccc = c1*c2*c3

ang = 5 + 3*ccc
val = val + Z(1) * 0.5_prec * ( &
     (ang-12*c1s) * (d12(3)*d23(1)*d31(3)) + &
     (ang-12*c2s) * (d12(3)*d23(3)*d31(1)) + &
     (ang-12*c3s) * (d12(1)*d23(3)*d31(3)) )

ang = 23 + 5*ccc
val = val + Z(2) * 0.75_prec * ( &
     (c1*(ang-35*c1s)-c23) * (d12(4)*d23(1)*d31(4)) + &
     (c2*(ang-35*c2s)-c31) * (d12(4)*d23(4)*d31(1)) + &
     (c3*(ang-35*c3s)-c12) * (d12(1)*d23(4)*d31(4)) )

ang = 3 + 3*ccc
val = val + Z(3) * 0.75_prec * ( &
     (c1*(ang-c1s-6*c2s)-3*c23) * (d12(4)*d23(3)*d31(2)) + &
     (c1*(ang-c1s-6*c3s)-3*c23) * (d12(2)*d23(3)*d31(4)) + &
     (c2*(ang-c2s-6*c3s)-3*c31) * (d12(2)*d23(4)*d31(3)) + &
     (c2*(ang-c2s-6*c1s)-3*c31) * (d12(4)*d23(2)*d31(3)) + &
     (c3*(ang-c3s-6*c1s)-3*c12) * (d12(3)*d23(2)*d31(4)) + &
     (c3*(ang-c3s-6*c2s)-3*c12) * (d12(3)*d23(4)*d31(2)) )

ang = 3 + 9*ccc
val = val + (Z111 - 0.6_prec*Z(4)) * ang * (d12(3)*d23(3)*d31(3))

end function longRange_REL

function longRange_AD(R12,R23,R31, eta,Z111) result(val)
implicit none
real(prec) :: val
real(prec),intent(in) :: R12,R23,R31
real(prec),intent(in) :: eta,Z111
real(prec) :: d12(3:3),d23(3:3),d31(3:3)
real(prec) :: c1,c2,c3
real(prec) :: ang
integer :: n

val = 0._prec

do n=3,3
   d12(n) = dampTT(n+1,eta*R12)/R12**n
   d23(n) = dampTT(n+1,eta*R23)/R23**n
   d31(n) = dampTT(n+1,eta*R31)/R31**n
enddo

call angles(R12,R23,R31,c1,c2,c3)

ang = 3 + 9*c1*c2*c3
val = val + Z111 * ang * (d12(3)*d23(3)*d31(3))

end function longRange_AD

function atom_diatom(R12,R23,R31, zeta1,zeta2,M,powR,legP,A) result(val)
implicit none
real(prec) :: val
real(prec),intent(in) :: R12,R23,R31
real(prec),intent(in) :: zeta1,zeta2
integer,intent(in) :: M
integer,intent(in) :: powR(M),legP(M)
real(prec),intent(in) :: A(0:2,M)

val = 0._prec

val = val + jacobi(R12,R23,R31)
val = val + jacobi(R23,R31,R12)
val = val + jacobi(R31,R12,R23)

contains

  function jacobi(R12,R23,R31)
  implicit none
  real(prec) :: jacobi
  real(prec),intent(in) :: R12,R23,R31
  real(prec) :: smallR,largeR,costheta
  real(prec) :: term(M),tmp
  logical :: done(M)
  integer :: mm,i

  smallR = R12
  largeR = 0.5_prec * sqrt( 2*( R31**2 + R23**2 ) - smallR**2)

  if(largeR>tiny(0._prec)) then

     costheta = ( R31**2 - R23**2 )/(2*smallR*largeR)
     costheta = sign(min(abs(costheta),1._prec),costheta)

     tmp = exp(-zeta1*smallR)

     do mm=1,M
        term(mm) = ( A(0,mm) + smallR*( A(1,mm) + smallR*A(2,mm) ) ) * tmp
     enddo

     done = .false.
     do mm=1,M
        if(done(mm)) cycle

        tmp = dampTT(powR(mm)+1,zeta2*largeR)/largeR**powR(mm)

        do i=mm,M
           if(done(i)) cycle
           if(powR(i)==powR(mm)) then
              term(i) = term(i) * tmp
              done(i) = .true.
           endif
        enddo

     enddo

     done = .false.
     do mm=1,M
        if(done(mm)) cycle

        tmp = legendre(legP(mm),costheta)

        do i=mm,M
           if(done(i)) cycle
           if(legP(i)==legP(mm)) then
              term(i) = term(i) * tmp
              done(i) = .true.
           endif
        enddo

     enddo

     jacobi = sum(term)

  else

     jacobi = 0._prec

  endif

  end function jacobi

end function atom_diatom

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
! auxiliarry supporting functions
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

subroutine angles(R12,R23,R31,c1,c2,c3)
! calculated angles of the triangle from sides
implicit none
real(prec),intent(in) :: R12,R23,R31
real(prec),intent(out) :: c1,c2,c3

c1 = law_of_cosines( R31,R12 , R23 )
c2 = law_of_cosines( R12,R23 , R31 )
c3 = law_of_cosines( R23,R31 , R12 )

contains

  function law_of_cosines(a,b,c) result(cos_ab)
  implicit none
  real(prec) :: cos_ab
  real(prec),intent(in) :: a,b,c
  cos_ab = (a**2+b**2-c**2)/(2*a*b)
  cos_ab = sign(min(abs(cos_ab),1._prec),cos_ab)
  end function law_of_cosines

end subroutine angles

function legendre(n,x)
! legendre polynomials
implicit none
real(prec) :: legendre
integer,intent(in) :: n
real(prec),intent(in) :: x

select case(n)
case(0)
   legendre = 1._prec
case(1)
   legendre = x
case(2)
   legendre = 1.5_prec*x**2 - 0.5_prec
case(3)
   legendre = (2.5_prec*x**2 - 1.5_prec)*x
case(4)
   legendre = (4.375_prec*x**2 - 3.750_prec)*x**2 + 0.375_prec
case default
   write(*,*) "Higher Legendre polynomials not implemented"
   stop
end select

end function legendre

function dampTT(n,x)
! Tang-Toennies damping function
!
! dampTT(n,x) = 1 - exp(-x) sum_{i=0}^{n} x^i/i!
!
!             = exp(-x) sum_{i=n+1}^{infty} x^i/i!

implicit none
real(prec) :: dampTT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec) :: term,suma
integer,parameter :: extra1=100
real(prec),parameter :: limit1(0:16) = (/&
     0.10536052_prec,&
     0.53181161_prec, 1.1020653_prec, 1.7447696_prec, 2.4325910_prec,&
     3.1518980_prec , 3.8947668_prec, 4.6561182_prec, 5.4324681_prec,&
     6.2213046_prec , 7.0207466_prec, 7.8293420_prec, 8.6459425_prec,&
     9.4696212_prec ,10.299617_prec ,11.135297_prec ,11.976127_prec  /)
real(prec),parameter :: limit2(0:16) = (/&
      78.325631_prec,&
      82.753509_prec, 86.577667_prec, 90.069092_prec, 93.335700_prec,&
      96.435150_prec, 99.403064_prec,102.26349_prec ,105.03367_prec ,&
     107.72650_prec ,110.35199_prec ,112.91807_prec ,115.43118_prec ,&
     117.89665_prec ,120.31895_prec ,122.70185_prec ,125.04860_prec  /)
integer :: i
if(x<limit1(n)) then
   term = 1._prec
   do i=1,n
      term = term*x/i
   enddo
   suma = 0._prec
   do i=n+1,2*n+extra1
      term = term*x/i
      if(abs(term)<spacing(suma)) exit
      suma = suma + term
   enddo
   dampTT = exp(-x)*suma
elseif(x<limit2(n)) then
   term = 1._prec
   suma = 1._prec
   do i=1,n
      term = term*x/i
      suma = suma + term
   enddo
   dampTT = 1._prec - exp(-x)*suma
else
   dampTT = 1._prec
endif
end function dampTT



subroutine sanity_checkEN() bind(C)
! sanity check
implicit none
real(prec) :: RES,SYM1,SYM2,SYM3,SYM4,SYM5,SYM6
real(prec) :: t1,t2
integer :: i
real(prec),parameter :: R12(8) = (/3.3, 4.0, 5.0, 5.25 , 7.5, 8.1,  9.44, 10.0/)
real(prec),parameter :: R23(8) = (/3.3, 4.0, 5.1, 5.25 , 7.5, 5.1, 10.24,  5.0/)
real(prec),parameter :: R31(8) = (/3.3, 8.0, 6.0, 5.25 , 7.5, 6.1,  7.04,  5.0/)
real(prec),parameter :: CORRECT_BO(8) = (/&
 -1.695606104994530e-03,  5.748782088880648e-06, -9.464863902574112e-07, &
 -1.754926040810251e-06,  2.856393727418173e-08,  9.251146418759603e-08, &
  6.173614686935191e-09, -4.939573418190190e-08   /)
real(prec),parameter :: CORRECT_REL(8) = (/&
  3.193851323824488e-07,  8.939593570053747e-10, -1.747290480133889e-10, &
 -7.931104979588463e-11, -3.432972798826622e-11, -9.273563182606632e-11, &
 -1.153921636214490e-11,  4.481249902015164e-10   /)
real(prec),parameter :: CORRECT_AD(8) = (/&
 -1.996406281708115e-06,  1.301899598850674e-08, -2.002438340372338e-09, &
 -3.281216917377112e-09,  2.831290560528376e-11,  7.500781485993976e-11, &
  6.065623107198272e-12,  1.297691046287077e-10/)
real(prec),parameter :: CORRECT_SIGMA(8) = (/&
  3.66433200e-06, 8.24297255e-08, 7.07718626e-09, 1.13496192e-08,&
  1.09084479e-10, 3.76627555e-10, 2.95931345e-11, 3.31119415e-09/)
write (*,"(1x,a)",advance="no") "Checking BO potential ...  "
call CPU_TIME(t1)
! check potential
! check symmetricity of model
do i=1,8,1
   SYM1 = V3_BO(R12(i),R23(i),R31(i))
   SYM2 = V3_BO(R23(i),R12(i),R31(i))
   SYM3 = V3_BO(R12(i),R31(i),R23(i))
   SYM4 = V3_BO(R23(i),R31(i),R12(i))
   SYM5 = V3_BO(R31(i),R12(i),R23(i))
   SYM6 = V3_BO(R31(i),R23(i),R12(i))
   if (abs((SYM1-SYM2)/SYM1) > 1e-6 .or. abs((SYM2-SYM3)/SYM2) > 1e-6 .or. &
       abs((SYM3-SYM4)/SYM3) > 1e-6 .or. abs((SYM4-SYM5)/SYM4) > 1e-6 .or. &
       abs((SYM5-SYM6)/SYM5) > 1e-6) then
      write(*,*) "Error in sanity check. BO model is not symmetric",R12(i),R23(i),R31(i)
      write(*,*) SYM1,SYM2,SYM3,SYM4,SYM5,SYM6
      stop 1
   endif
enddo
! check potential results against tabulated
do i=1,8,1
   RES = V3_BO(R12(i),R23(i),R31(i))
   if (abs((RES-CORRECT_BO(i))/CORRECT_BO(i)) > 1e-5 ) then
      write(*,"(a,F18.12,a,F18.12)") "Error in sanity check. BO potential differs from tabulated",RES," /=", CORRECT_BO(i)
      write(*,*) "R12 ",R12(i)," R23 ", R23(i)," R31 ",R31(i)
      write(*,*) "SR",shortRange(R12(i),R23(i),R31(i),&
           L_BO,Nmin_BO,Nmax_BO,Nsum_BO,nl_params_SR_BO,l_params_SR_BO)
      write(*,*) "LR3",longRange3rd_BO(R12(i),R23(i),R31(i),eta3_BO,l_params_LR3_BO)
      write(*,*) "LR4",longRange4th_BO(R12(i),R23(i),R31(i),eta4_BO,l_params_LR4_BO)
      write(*,*) "At_diAt",atom_diatom(R12(i),R23(i),R31(i),&
           zeta1_BO,zeta2_BO,M_BO,powR_BO,legP_BO,l_params_ad_BO)
      stop 1
   endif
enddo
call CPU_TIME(t2)
write(*,"(a,F5.2,a)") "passed in ",1000*(t2-t1)," ms"


write (*,"(1x,a)",advance="no") "Checking REL potential ...  "
call CPU_TIME(t1)
! check potential
! check symmetricity of model
do i=1,8,1
   SYM1 = V3_REL(R12(i),R23(i),R31(i))
   SYM2 = V3_REL(R23(i),R12(i),R31(i))
   SYM3 = V3_REL(R12(i),R31(i),R23(i))
   SYM4 = V3_REL(R23(i),R31(i),R12(i))
   SYM5 = V3_REL(R31(i),R12(i),R23(i))
   SYM6 = V3_REL(R31(i),R23(i),R12(i))
   if (abs((SYM1-SYM2)/SYM1) > 1e-6 .or. abs((SYM2-SYM3)/SYM2) > 1e-6 .or. &
       abs((SYM3-SYM4)/SYM3) > 1e-6 .or. abs((SYM4-SYM5)/SYM4) > 1e-6 .or. &
       abs((SYM5-SYM6)/SYM5) > 1e-6) then
      write(*,*) "Error in sanity check. Relativistic model is not symmetric",R12(i),R23(i),R31(i)
      write(*,*) SYM1,SYM2,SYM3,SYM4,SYM5,SYM6
      stop 1
   endif
enddo
! check potential results against tabulated
do i=1,8,1
   RES = V3_REL(R12(i),R23(i),R31(i))
   if (abs((RES-CORRECT_REL(i))/CORRECT_REL(i)) > 1e-5) then
      write(*,"(a,F18.12,a,F18.12)") "Error in sanity check. Relativistic potential differs from tabulated",RES," /=", CORRECT_REL(i)
      write(*,*) "R12 ",R12(i)," R23 ", R23(i)," R31 ",R31(i)
      write(*,*) "SR",shortRange(R12(i),R23(i),R31(i),&
           L_REL,Nmin_REL,Nmax_REL,Nsum_REL,nl_params_SR_REL,l_params_SR_REL)
      write(*,*) "LR",longRange_REL(R12(i),R23(i),R31(i),eta_REL,l_params_LRA_REL,l_params_LRE_REL)
      write(*,*) "At_diAt",atom_diatom(R12(i),R23(i),R31(i),&
           zeta1_REL,zeta2_REL,M_REL,powR_REL,legP_REL,l_params_ad_REL)
      stop 1
   endif
enddo
call CPU_TIME(t2)
write(*,"(a,F5.2,a)") "passed in ",1000*(t2-t1)," ms"

write (*,"(1x,a)",advance="no") "Checking AD potential ...  "
call CPU_TIME(t1)
! check potential
! check symmetricity of model
do i=1,8,1
   SYM1 = V3_AD(R12(i),R23(i),R31(i))
   SYM2 = V3_AD(R23(i),R12(i),R31(i))
   SYM3 = V3_AD(R12(i),R31(i),R23(i))
   SYM4 = V3_AD(R23(i),R31(i),R12(i))
   SYM5 = V3_AD(R31(i),R12(i),R23(i))
   SYM6 = V3_AD(R31(i),R23(i),R12(i))
   if (abs((SYM1-SYM2)/SYM1) > 1e-6 .or. abs((SYM2-SYM3)/SYM2) > 1e-6 .or. &
       abs((SYM3-SYM4)/SYM3) > 1e-6 .or. abs((SYM4-SYM5)/SYM4) > 1e-6 .or. &
       abs((SYM5-SYM6)/SYM5) > 1e-6) then
      write(*,*) "Error in sanity check. Adiabatic model is not symmetric",R12(i),R23(i),R31(i)
      write(*,*) SYM1,SYM2,SYM3,SYM4,SYM5,SYM6
      stop 1
   endif
enddo
! check potential results against tabulated
do i=1,8,1
   RES = V3_AD(R12(i),R23(i),R31(i))
   if (abs((RES-CORRECT_AD(i))/CORRECT_AD(i)) > 1e-5) then
      write(*,"(a,F18.12,a,F18.12)") "Error in sanity check. Adiabatic potential differs from tabulated",RES," /=", CORRECT_AD(i)
      write(*,*) "R12 ",R12(i)," R23 ", R23(i)," R31 ",R31(i)
      write(*,*) "SR",shortRange(R12(i),R23(i),R31(i),&
           L_AD,Nmin_AD,Nmax_AD,Nsum_AD,nl_params_SR_AD,l_params_SR_AD)
      write(*,*) "LR",longRange_AD(R12(i),R23(i),R31(i),eta_AD,l_params_LRA_AD)
      write(*,*) "At_diAt",atom_diatom(R12(i),R23(i),R31(i),&
           zeta1_AD,zeta2_AD,M_AD,powR_AD,legP_AD,l_params_ad_AD)
      stop 1
   endif
enddo
call CPU_TIME(t2)
write(*,"(a,F5.2,a)") "passed in ",1000*(t2-t1)," ms"


write (*,"(1x,a)",advance="no") "Checking sigma ...           "
call CPU_TIME(t1)
! check sigma
!check symmetricity of model
do i=1,8,1
   SYM1 = sigma3B(R12(i),R23(i),R31(i))
   SYM2 = sigma3B(R23(i),R12(i),R31(i))
   SYM3 = sigma3B(R12(i),R31(i),R23(i))
   SYM4 = sigma3B(R23(i),R31(i),R12(i))
   SYM5 = sigma3B(R31(i),R12(i),R23(i))
   SYM6 = sigma3B(R31(i),R23(i),R12(i))
   if (abs((SYM1-SYM2)/SYM1) > 1e-6 .or. abs((SYM2-SYM3)/SYM2) > 1e-6 .or. &
       abs((SYM3-SYM4)/SYM3) > 1e-6 .or. abs((SYM4-SYM5)/SYM4) > 1e-6 .or. &
       abs((SYM5-SYM6)/SYM5) > 1e-6) then
      write(*,*) "Error in sanity check. Sigma is not symmetric",R12(i),R23(i),R31(i)
      write(*,*) SYM1,SYM2,SYM3,SYM4,SYM5,SYM6
      stop 1
   endif
enddo
!check sigma fit results against tabulated
do i=1,8,1
   RES = sigma3B(R12(i),R23(i),R31(i))
   if (abs((RES-CORRECT_SIGMA(i))/CORRECT_SIGMA(i)) > 1e-5) then
      write(*,"(a,E12.7,a,E12.7)") "Error in sanity check. Sigma differs from tabulated",RES," /=", CORRECT_SIGMA(i)
      write(*,*) "R12 ",R12(i)," R23 ", R23(i)," R31 ",R31(i)
      stop 1
   endif
enddo
call CPU_TIME(t2)
write(*,"(a,F5.2,a)") "passed in ",1000*(t2-t1)," ms"

write(*,*) "Sanity check passed. You can sleep tight"
end subroutine

end module potentials_2023


==> anc/suppDATA.tex <==
r12[a0] r23[a0] r31[a0]   BO[Eh]     sigmaBO         REL[Eh]    sigmaREL        AD[Eh]     sigmaAD
 1.200  7.800  9.000     -1.2113e-05  7.0315e-07     1.1971e-08  1.2348e-09    -8.0162e-08  2.4048e-08     
 1.200  8.800 10.000     -7.3583e-06  3.3496e-07     7.2636e-09  5.9201e-10    -2.0260e-08  6.0779e-09     
 1.400  4.600  6.000      5.5719e-04  2.3430e-06    -1.0561e-07  2.0480e-08     7.0515e-07  2.1155e-07     
 1.400  6.600  8.000     -5.7886e-06  1.5082e-07     1.3447e-08  1.6664e-09    -5.1594e-08  1.5478e-08     
 1.400  7.600  9.000     -7.2232e-06  4.1437e-08     8.4225e-09  5.9489e-10    -1.8394e-08  5.5182e-09     
 1.400  8.600 10.000     -3.9918e-06  1.1956e-08     4.8405e-09  2.5835e-10    -5.3776e-09  1.6133e-09     
 1.500  1.500  1.500     -2.0844e-01  3.6121e-06     2.0798e-05  5.9264e-07    -2.0422e-04  6.1267e-05     
 1.600 10.400 12.000     -5.8088e-07  1.2026e-09     1.1750e-09  2.9732e-11    -5.4846e-10  1.6454e-10     
 1.600  4.400  6.000      4.3513e-04  1.8115e-06    -7.9270e-08  1.5419e-08     7.7163e-07  2.3149e-07     
 1.600  5.900  7.500      7.4666e-06  1.7464e-07     1.0628e-08  2.0401e-09     2.2431e-09  6.7292e-10     
 1.600  6.400  8.000     -3.1264e-06  8.9600e-08     9.6519e-09  1.0297e-09    -1.0084e-08  3.0251e-09     
 1.600  7.400  9.000     -4.2854e-06  2.6778e-08     5.7291e-09  3.2932e-10    -6.9961e-09  2.0988e-09     
 1.600  8.400 10.000     -2.2749e-06  6.0168e-09     3.2051e-09  1.3343e-10    -2.8891e-09  8.6673e-10     
 1.670  1.670  1.670     -1.4558e-01  1.0765e-05     1.8643e-05  7.1437e-07    -1.3736e-04  4.1207e-05     
 1.800 10.200 12.000     -3.0935e-07  7.7138e-10     7.7999e-10  1.6188e-11    -3.8999e-10  1.1700e-10     
 1.800  4.200  6.000      3.7793e-04  1.5443e-06    -6.8688e-08  1.2666e-08     7.3594e-07  2.2078e-07     
 1.800  5.700  7.500      8.8626e-06  1.2921e-07     7.3520e-09  1.5185e-09     1.9420e-08  5.8260e-09     
 1.800  6.200  8.000     -6.0347e-07  6.2434e-08     6.7455e-09  7.1980e-10     7.6431e-10  2.2929e-10     
 1.800  7.200  9.000     -2.4513e-06  1.9327e-08     3.9390e-09  2.0354e-10    -3.5139e-09  1.0542e-09     
 1.800  8.200 10.000     -1.3028e-06  4.5237e-09     2.1660e-09  7.6875e-11    -1.8196e-09  5.4588e-10     
 1.830  1.830  1.830     -1.0077e-01  1.2804e-05     1.4846e-05  6.6469e-07    -9.4732e-05  2.8420e-05     
 2.000 10.000 12.000     -1.5812e-07  5.7013e-10     5.3654e-10  9.0695e-12    -2.4114e-10  7.2341e-11     
 2.000  2.000  2.000     -6.6556e-02  1.2431e-05     1.0825e-05  5.5244e-07    -6.3422e-05  1.9027e-05     
 2.000  2.000  3.900      8.6019e-03  1.3314e-05    -1.9517e-06  1.3152e-07     2.0350e-05  6.1049e-06     
 2.000  2.900  2.900     -1.2542e-02  8.3582e-06     2.3928e-06  1.7714e-07    -1.4182e-05  4.2547e-06     
 2.000  2.900  3.900     -2.5691e-03  7.1758e-07     4.6604e-07  4.3045e-08    -3.2213e-06  9.6638e-07     
 2.000  3.000  4.800      1.5980e-03  5.6177e-06    -3.7699e-07  3.4936e-08     3.0112e-06  9.0335e-07     
 2.000  3.400  4.600     -2.3422e-04  9.3904e-07     1.9109e-08  5.4125e-09    -3.6824e-07  1.1047e-07     
 2.000  4.000  6.000      3.4933e-04  1.4120e-06    -6.4291e-08  1.1155e-08     6.9309e-07  2.0793e-07     
 2.000  4.300  4.900     -2.3349e-04  3.8490e-07     3.4689e-08  6.5508e-09    -4.3366e-07  1.3010e-07     
 2.000  4.300  6.100      1.6021e-04  6.9983e-07    -2.6447e-08  6.1450e-09     2.9344e-07  8.8031e-08     
 2.000  5.000  6.400      2.2536e-05  1.4534e-07    -2.1886e-09  1.6425e-09     2.6427e-08  7.9280e-09     
 2.000  5.000  6.900      3.8250e-05  2.2974e-07     4.0168e-10  2.5079e-09     7.6792e-08  2.3038e-08     
 2.000  5.500  7.500      1.0575e-05  1.0561e-07     4.8701e-09  1.2216e-09     2.5057e-08  7.5172e-09     
 2.000  6.000  8.000      1.2805e-06  4.9683e-08     4.7317e-09  5.5037e-10     4.9735e-09  1.4920e-09     
 2.000  7.000  7.000      2.4695e-06  9.0231e-09    -2.5602e-09  6.9570e-11     2.9266e-09  8.7799e-10     
 2.000  7.000  9.000     -1.3122e-06  1.3859e-08     2.7885e-09  1.3505e-10    -1.7788e-09  5.3364e-10     
 2.000  7.300  7.300      2.1948e-06  5.1531e-09    -2.1562e-09  4.3590e-11     3.1030e-09  9.3090e-10     
 2.000  8.000 10.000     -7.3622e-07  4.1871e-09     1.5155e-09  4.6794e-11    -1.1276e-09  3.3828e-10     
 2.100  2.100  4.000      4.7664e-03  9.4821e-06    -1.1196e-06  7.8821e-08     1.0789e-05  3.2368e-06     
 2.170  2.170  2.170     -4.3109e-02  1.1074e-05     7.5102e-06  4.2964e-07    -4.2024e-05  1.2607e-05     
 2.200  3.800  6.000      3.3452e-04  1.3582e-06    -6.2393e-08  1.0332e-08     6.6136e-07  1.9841e-07     
 2.200  5.300  7.500      1.2075e-05  9.2857e-08     3.1232e-09  1.0461e-09     2.7844e-08  8.3533e-09     
 2.200  5.800  8.000      2.6276e-06  4.1058e-08     3.3904e-09  4.5797e-10     7.2786e-09  2.1836e-09     
 2.200  6.800  9.000     -5.9923e-07  1.0930e-08     2.0613e-09  9.6501e-11    -7.0832e-10  2.1250e-10     
 2.200  7.800 10.000     -3.9929e-07  3.2153e-09     1.1211e-09  3.1407e-11    -6.6782e-10  2.0034e-10     
 2.200  9.800 12.000     -7.3729e-08  4.8439e-10     3.9472e-10  7.0018e-12    -1.3505e-10  4.0515e-11     
 2.330  2.330  2.330     -2.8218e-02  9.5348e-06     5.1503e-06  3.2508e-07    -2.8226e-05  8.4677e-06     
 2.400 10.874 10.874      1.6002e-07  7.6092e-11    -2.4953e-10  2.7244e-12     2.1566e-10  6.4697e-11     
 2.400 12.299 12.299      7.2739e-08  5.2563e-11    -1.4730e-10  1.4456e-12     9.6271e-11  2.8881e-11     
 2.400 13.724 13.724      3.6304e-08  1.0286e-11    -9.2413e-11  6.1656e-13     4.7496e-11  1.4249e-11     
 2.400 15.149 15.149      1.9575e-08  1.3940e-11    -6.0987e-11  4.0739e-13     2.5293e-11  7.5880e-12     
 2.400 16.574 16.574      1.1139e-08  2.2510e-11    -4.2296e-11  3.7968e-13     1.4320e-11  4.2960e-12     
 2.400 19.424 19.424      4.2757e-09  5.0726e-11    -2.1819e-11  1.9436e-13     5.4092e-12  1.6230e-12     
 2.400  3.600  6.000      3.2723e-04  1.8697e-06    -6.1564e-08  9.9114e-09     6.4068e-07  1.9220e-07     
 2.400  5.100  7.500      1.3292e-05  8.6450e-08     1.9269e-09  9.4352e-10     2.9763e-08  8.9290e-09     
 2.400  5.600  8.000      3.5812e-06  3.7005e-08     2.5046e-09  4.1012e-10     8.8291e-09  2.6487e-09     
 2.400  6.600  9.000     -1.5197e-07  8.9096e-09     1.5995e-09  7.6664e-11     4.5836e-12  1.3750e-12     
 2.400  7.600 10.000     -2.0139e-07  2.8839e-09     8.7074e-10  2.1079e-11    -3.6653e-10  1.0996e-10     
 2.400  9.600 12.000     -2.8008e-08  3.9943e-10     3.0314e-10  3.5596e-12    -6.7567e-11  2.0270e-11     
 2.500  2.500  2.500     -1.7738e-02  7.8712e-06     3.3566e-06  2.3382e-07    -1.8279e-05  5.4837e-06     
 2.500  8.000  8.000      1.0593e-06  7.8895e-10    -9.1098e-10  2.4028e-11     1.3639e-09  4.0918e-10     
 2.550  3.780  4.050     -9.0301e-04  1.2778e-06     1.7325e-07  2.0928e-08    -1.1867e-06  3.5600e-07     
 2.550  8.550  9.490      3.9955e-07  3.4675e-10    -3.4739e-10  6.8234e-12     5.2259e-10  1.5678e-10     
 2.570  5.540  5.940     -5.9756e-06  4.3677e-08    -1.6541e-09  4.9180e-10    -1.4669e-08  4.4007e-09     
 2.600  3.400  6.000      3.2331e-04  1.8815e-06    -6.1209e-08  9.7206e-09     6.2833e-07  1.8850e-07     
 2.600  4.900  7.500      1.4256e-05  8.4890e-08     1.1103e-09  8.8203e-10     3.1316e-08  9.3947e-09     
 2.600  5.400  8.000      4.2489e-06  7.2926e-08     1.9266e-09  3.8540e-10     9.9831e-09  2.9949e-09     
 2.600  6.400  9.000      1.2795e-07  7.7389e-09     1.3138e-09  6.8597e-11     4.9665e-10  1.4900e-10     
 2.600  7.400 10.000     -8.7972e-08  2.5057e-09     7.2098e-10  1.6290e-11    -1.6858e-10  5.0573e-11     
 2.600  9.400 12.000     -5.3143e-09  3.7656e-10     2.5207e-10  3.0157e-12    -2.7518e-11  8.2550e-12     
 2.650  4.150  5.270     -8.5085e-05  9.5772e-08     1.2778e-08  2.5306e-09    -1.3812e-07  4.1436e-08     
 2.670  2.670  2.670     -1.1005e-02  6.3188e-06     2.1363e-06  1.6344e-07    -1.1696e-05  3.5087e-06     
 2.670  3.890  4.730     -2.8086e-04  3.9619e-07     5.0074e-08  7.4142e-09    -4.0238e-07  1.2071e-07     
 2.700  5.600  6.700      8.5215e-07  5.3610e-09    -1.2260e-09  6.1400e-11    -1.3467e-09  4.0401e-10     
 2.750  2.750  2.750     -8.7538e-03  5.6382e-06     1.7145e-06  1.3688e-07    -9.4396e-06  2.8319e-06     
 2.780  3.250  3.640     -2.0308e-03  2.1862e-06     4.0356e-07  4.1503e-08    -2.4361e-06  7.3083e-07     
 2.800  3.200  6.000      3.2148e-04  1.9216e-06    -6.1053e-08  9.6465e-09     6.2187e-07  1.8656e-07     
 2.800  4.700  7.500      1.5011e-05  8.6938e-08     5.5982e-10  8.4452e-10     3.2647e-08  9.7940e-09     
 2.800  5.200  8.000      4.7500e-06  3.4544e-08     1.5467e-09  3.7134e-10     1.0894e-08  3.2682e-09     
 2.800  6.200  9.000      3.0009e-07  7.1096e-09     1.1358e-09  6.5942e-11     8.4256e-10  2.5277e-10     
 2.800  7.200 10.000     -2.7394e-08  2.2910e-09     6.3068e-10  1.4586e-11    -3.7945e-11  1.1383e-11     
 2.800  9.200 12.000      3.6776e-09  3.6867e-10     2.2150e-10  2.4205e-12    -5.4659e-12  1.6400e-12     
 2.830  2.830  2.830     -6.9448e-03  4.9859e-06     1.3701e-06  1.1408e-07    -7.5988e-06  2.2796e-06     
 2.870  3.150  4.020     -1.2623e-03  1.2826e-06     2.4810e-07  2.7163e-08    -1.5704e-06  4.7112e-07     
 2.880  5.040  5.040     -4.5286e-05  1.2633e-07     5.3912e-09  1.7338e-09    -7.2282e-08  2.1685e-08     
 2.890  8.030 10.490      6.9428e-08  7.2656e-10     1.9400e-10  6.4835e-12     8.0272e-11  2.4082e-11     
 2.900  3.300  5.400      1.8740e-05  5.6998e-07    -5.8924e-09  1.5054e-09     4.0019e-08  1.2006e-08     
 2.900  4.400  6.200      1.8352e-07  4.7305e-08    -3.1940e-10  2.5812e-10    -3.9066e-09  1.1720e-09     
 3.000 10.160 10.400      1.3029e-07  9.1511e-11    -1.7152e-10  2.9547e-12     1.6381e-10  4.9143e-11     
 3.000 10.880 10.880      9.0794e-08  5.9777e-11    -1.3533e-10  1.8964e-12     1.1347e-10  3.4041e-11     
 3.000 12.120 12.800      3.6370e-08  1.7775e-11    -6.7609e-11  7.9611e-13     4.4839e-11  1.3452e-11     
 3.000 12.305 12.305      4.1265e-08  2.0926e-11    -7.9862e-11  8.5554e-13     5.0878e-11  1.5263e-11     
 3.000 13.730 13.730      2.0622e-08  2.0138e-11    -5.0698e-11  5.7492e-13     2.5277e-11  7.5830e-12     
 3.000 14.080 15.200      1.2222e-08  8.2400e-12    -2.7771e-11  3.9468e-13     1.5028e-11  4.5080e-12     
 3.000 15.155 15.155      1.1101e-08  1.7826e-11    -3.3602e-11  3.1081e-13     1.3580e-11  4.0740e-12     
 3.000 16.040 17.600      4.5795e-09  1.4748e-11    -9.5140e-12  2.8401e-13     5.7126e-12  1.7140e-12     
 3.000 16.580 16.580      6.3480e-09  1.2085e-11    -2.3142e-11  2.3899e-13     7.7631e-12  2.3290e-12     
 3.000 18.000 20.000      1.8358e-09  5.9156e-12    -1.3148e-12  1.7294e-13     2.3411e-12  7.0200e-13     
 3.000 18.005 18.005      3.8261e-09  1.4757e-12    -1.6612e-11  2.3992e-13     4.6546e-12  1.3960e-12     
 3.000 19.430 19.430      2.3905e-09  3.9965e-12    -1.2352e-11  2.5547e-13     2.9170e-12  8.7500e-13     
 3.000  3.000  3.000     -4.2108e-03  3.6992e-06     8.3949e-07  7.6407e-08    -4.7512e-06  1.4254e-06     
 3.000  3.000  6.000      3.2094e-04  1.9446e-06    -6.1005e-08  9.6271e-09     6.1987e-07  1.8596e-07     
 3.000  4.500  7.500      1.5593e-05  9.0496e-08     1.8837e-10  8.2105e-10     3.3793e-08  1.0138e-08     
 3.000  4.700  5.400     -3.6002e-05  8.7720e-08     4.3584e-09  1.3797e-09    -5.8558e-08  1.7567e-08     
 3.000  5.000  8.000      5.1023e-06  6.2310e-08     1.2959e-09  3.6258e-10     1.1642e-08  3.4926e-09     
 3.000  6.000  9.000      4.0335e-07  6.7028e-09     1.0239e-09  6.5474e-11     1.0886e-09  3.2658e-10     
 3.000  6.200  6.400      5.5393e-07  1.1379e-08    -1.3252e-09  1.1711e-10    -7.3115e-10  2.1935e-10     
 3.000  6.900  7.000      1.1849e-06  3.7337e-09    -1.0112e-09  4.4149e-11     1.1213e-09  3.3638e-10     
 3.000  8.000  8.200      6.0005e-07  3.3021e-10    -5.1122e-10  1.4619e-11     7.3020e-10  2.1906e-10     
 3.000  8.030  8.030      6.3466e-07  4.0126e-10    -5.3750e-10  1.5640e-11     7.6868e-10  2.3060e-10     
 3.000  9.000 12.000      4.7339e-09  3.7609e-10     2.0333e-10  2.3450e-12     5.1030e-12  1.5310e-12     
 3.010  7.280  8.960      3.9284e-07  1.0070e-09    -1.5337e-10  1.1676e-11     4.7835e-10  1.4350e-10     
 3.020  3.770  4.350     -4.0997e-04  6.0901e-07     7.8076e-08  1.0712e-08    -5.4441e-07  1.6332e-07     
 3.030  5.720  7.130      1.0121e-06  1.0857e-09    -6.5738e-10  1.7332e-11     3.7330e-10  1.1199e-10     
 3.060  4.490  5.620     -2.8205e-05  5.1178e-08     3.4755e-09  1.0573e-09    -4.7619e-08  1.4286e-08     
 3.070  3.180  3.550     -1.8410e-03  2.0380e-06     3.6795e-07  3.8639e-08    -2.1924e-06  6.5772e-07     
 3.070  4.970  4.970     -4.5666e-05  1.1868e-07     6.0610e-09  1.7158e-09    -7.0781e-08  2.1234e-08     
 3.070  8.000  8.000      6.0060e-07  3.7679e-10    -5.0730e-10  1.4706e-11     7.2181e-10  2.1654e-10     
 3.080  3.930  5.960     -1.8819e-06  1.0179e-07     1.4283e-10  3.4484e-10    -6.1461e-09  1.8438e-09     
 3.090  3.660  4.970     -1.6532e-04  1.6803e-07     2.9693e-08  4.5639e-09    -2.3768e-07  7.1304e-08     
 3.110  6.310  7.910      7.8659e-07  1.5272e-09    -3.3521e-10  1.9954e-11     8.1428e-10  2.4428e-10     
 3.120  5.640  5.790     -4.5389e-06  2.7845e-08    -7.7387e-10  3.3925e-10    -9.4843e-09  2.8453e-09     
 3.130  3.860  4.250     -3.8364e-04  5.9736e-07     7.3391e-08  1.0249e-08    -5.0606e-07  1.5182e-07     
 3.140  3.460  6.090      5.8259e-05  4.0677e-07    -9.8255e-09  2.2047e-09     1.0462e-07  3.1386e-08     
 3.140  6.420  6.980      9.7180e-07  3.9424e-09    -9.2248e-10  4.3278e-11     6.7418e-10  2.0225e-10     
 3.160  4.290  6.780      1.0358e-05  7.2338e-08    -7.3118e-10  5.4667e-10     1.7591e-08  5.2772e-09     
 3.170  3.170  3.170     -2.5249e-03  2.6137e-06     5.0582e-07  5.0399e-08    -2.9364e-06  8.8093e-07     
 3.170  3.280  5.310     -6.3737e-05  2.2400e-07     1.0515e-08  1.5967e-09    -9.3874e-08  2.8162e-08     
 3.170  8.540  9.130      2.8011e-07  1.7689e-10    -2.6751e-10  6.3630e-12     3.4648e-10  1.0394e-10     
 3.180  5.530  8.400      1.0704e-06  9.4668e-09     7.6863e-10  1.0991e-10     2.2265e-09  6.6795e-10     
 3.190  8.110  9.760      1.8886e-07  3.7053e-10    -1.0753e-10  5.0321e-12     2.3658e-10  7.0974e-11     
 3.200  4.800  8.000      5.3599e-06  3.5543e-08     1.1278e-09  3.5583e-10     1.2256e-08  3.6769e-09     
 3.200  5.800  9.000      4.6302e-07  6.3792e-09     9.5302e-10  6.5790e-11     1.2667e-09  3.8001e-10     
 3.200  6.800 10.000      9.1192e-09  2.0257e-09     5.4019e-10  1.3766e-11     9.5362e-11  2.8609e-11     
 3.200  8.800 12.000      1.6047e-09  3.5122e-10     1.9156e-10  2.2876e-12     8.4487e-12  2.5350e-12     
 3.220  4.240  5.360     -5.0238e-05  8.5789e-08     7.7255e-09  1.7207e-09    -7.8261e-08  2.3478e-08     
 3.220  4.910  8.040      3.9405e-06  2.7502e-08     1.0565e-09  2.8050e-10     8.8341e-09  2.6502e-09     
 3.250  3.250  3.250     -1.9774e-03  2.1916e-06     3.9632e-07  4.1236e-08    -2.3322e-06  6.9965e-07     
 3.250  9.440  9.970      1.4044e-07  1.1079e-10    -1.6468e-10  3.2261e-12     1.7402e-10  5.2206e-11     
 3.270  7.860  8.400      4.2260e-07  2.1814e-10    -3.6018e-10  9.9560e-12     5.0539e-10  1.5162e-10     
 3.300  3.490  4.620     -2.8506e-04  3.7673e-07     5.3782e-08  7.6667e-09    -3.8692e-07  1.1608e-07     
 3.310  6.290  8.830      3.0986e-07  2.4685e-09     2.1671e-10  2.6779e-11     4.5586e-10  1.3676e-10     
 3.320  4.370  6.060     -9.5819e-06  4.9632e-09     1.0546e-09  3.8260e-10    -1.8322e-08  5.4965e-09     
 3.330  3.330  3.330     -1.5450e-03  1.8265e-06     3.0946e-07  3.3638e-08    -1.8476e-06  5.5429e-07     
 3.350  5.410  7.740      9.8224e-07  5.7274e-09     9.7318e-11  7.1324e-11     1.2573e-09  3.7720e-10     
 3.360  8.890  9.710      1.5722e-07  1.4782e-10    -1.6473e-10  3.8265e-12     1.9376e-10  5.8127e-11     
 3.370  3.650  4.780     -1.8527e-04  2.6937e-07     3.4158e-08  5.3126e-09    -2.5799e-07  7.7396e-08     
 3.370  7.570  9.190      2.4100e-07  4.6799e-10    -1.4109e-10  6.1822e-12     2.9500e-10  8.8499e-11     
 3.390  4.820  6.720     -3.3904e-07  5.0479e-09    -1.5537e-10  6.0189e-11    -2.2418e-09  6.7254e-10     
 3.400  4.100  7.500      1.6322e-05  9.6127e-08    -2.1517e-10  7.9577e-10     3.5433e-08  1.0630e-08     
 3.400  4.600  8.000      5.5419e-06  3.6022e-08     1.0151e-09  3.4945e-10     1.2740e-08  3.8219e-09     
 3.400  5.600  9.000      4.9566e-07  6.1120e-09     9.0661e-10  6.6133e-11     1.3984e-09  4.1953e-10     
 3.400  6.600 10.000      6.6522e-09  1.8570e-09     5.1689e-10  1.3536e-11     1.1916e-10  3.5747e-11     
 3.400  8.600 12.000     -3.5884e-09  3.3322e-10     1.8334e-10  2.2438e-12     7.3385e-12  2.2020e-12     
 3.400  9.020  9.400      1.6859e-07  1.3422e-10    -1.8473e-10  3.7977e-12     2.0632e-10  6.1897e-11     
 3.410  4.390  7.350      6.9279e-06  4.4476e-08     1.8740e-10  3.9139e-10     1.3322e-08  3.9965e-09     
 3.420  8.190  8.440      3.1774e-07  1.9281e-10    -2.9286e-10  7.5655e-12     3.8030e-10  1.1409e-10     
 3.440  8.660  8.660      2.4239e-07  1.6679e-10    -2.4132e-10  5.7163e-12     2.9325e-10  8.7974e-11     
 3.460  4.230  4.450     -1.4535e-04  2.7005e-07     2.6544e-08  4.5103e-09    -2.0013e-07  6.0040e-08     
 3.480  5.280  7.010      2.2346e-07  1.1040e-09    -3.3079e-10  2.5337e-11    -6.8698e-10  2.0609e-10     
 3.490  5.840  6.110     -1.0201e-06  1.0828e-08    -7.1073e-10  1.3087e-10    -2.8743e-09  8.6230e-10     
 3.500 11.700 14.200      8.1938e-09  3.6482e-11     9.3777e-12  3.2223e-13     1.1468e-11  3.4400e-12     
 3.500  3.500  3.500     -9.0740e-04  1.2182e-06     1.8085e-07  2.1600e-08    -1.1172e-06  3.3517e-07     
 3.500  3.600  4.200     -3.7106e-04  5.7394e-07     7.1880e-08  1.0029e-08    -4.8386e-07  1.4516e-07     
 3.500  4.500  8.000      5.6100e-06  3.6187e-08     9.7400e-10  3.4653e-10     1.2932e-08  3.8797e-09     
 3.500  4.800  4.800     -4.6241e-05  1.0712e-07     7.1485e-09  1.6996e-09    -6.8647e-08  2.0594e-08     
 3.500  5.100  6.900     -3.7925e-08  1.4120e-09    -2.6903e-10  3.6465e-11    -1.2671e-09  3.8013e-10     
 3.500  5.300  5.300     -1.2318e-05  4.0277e-08     9.3836e-10  5.8476e-10    -2.0531e-08  6.1594e-09     
 3.500  5.300  6.300     -2.0260e-06  1.0533e-08    -4.4696e-10  1.5899e-10    -4.7315e-09  1.4195e-09     
 3.500  6.100  6.700      3.7439e-07  4.2610e-09    -6.9810e-10  4.7044e-11    -2.3389e-10  7.0167e-11     
 3.500  9.200  9.400      1.4227e-07  1.1957e-10    -1.6464e-10  3.6576e-12     1.7302e-10  5.1907e-11     
 3.520  6.690  7.900      4.9154e-07  3.3583e-10    -3.5138e-10  9.9357e-12     5.1017e-10  1.5305e-10     
 3.550  5.200  5.690     -7.4789e-06  2.6828e-08     2.4195e-10  3.9454e-10    -1.3232e-08  3.9695e-09     
 3.560  6.940  8.810      2.5932e-07  6.7375e-10    -1.1361e-10  7.5743e-12     3.0949e-10  9.2847e-11     
 3.570  3.880  6.210     -3.4206e-06  3.8901e-08     6.2991e-10  1.7537e-10    -7.8945e-09  2.3684e-09     
 3.580  5.610  8.770      3.9070e-07  4.2001e-09     5.2030e-10  4.6525e-11     8.7170e-10  2.6151e-10     
 3.580  6.050  7.190      4.9202e-07  1.4577e-09    -4.9169e-10  1.7998e-11     2.0788e-10  6.2363e-11     
 3.600  3.870  6.890      1.1499e-05  7.8336e-08    -7.1979e-10  5.6630e-10     2.0935e-08  6.2805e-09     
 3.600  3.900  7.500      1.6486e-05  9.6799e-08    -2.9790e-10  7.9014e-10     3.5817e-08  1.0745e-08     
 3.600  4.400  8.000      5.6643e-06  3.6319e-08     9.4177e-10  3.4404e-10     1.3092e-08  3.9275e-09     
 3.600  5.400  9.000      5.1209e-07  5.9329e-09     8.7581e-10  6.6391e-11     1.4973e-09  4.4919e-10     
 3.600  8.400 12.000     -9.4030e-09  3.0373e-10     1.7663e-10  2.1945e-12     3.6817e-12  1.1050e-12     
 3.610  4.600  5.190     -3.1546e-05  7.4180e-08     4.5755e-09  1.2195e-09    -4.8221e-08  1.4466e-08     
 3.620  6.780  9.660      8.1848e-08  1.0353e-09     1.7041e-10  8.0843e-12     1.3931e-10  4.1792e-11     
 3.650  6.200  8.150      3.7144e-07  9.7238e-10    -1.4325e-10  1.0967e-11     3.8708e-10  1.1612e-10     
 3.670  3.670  3.670     -5.2739e-04  7.9224e-07     1.0401e-07  1.3682e-08    -6.6823e-07  2.0047e-07     
 3.680  5.740  9.380      1.5052e-07  3.1567e-09     6.6993e-10  3.2915e-11     5.6638e-10  1.6992e-10     
 3.700 11.700 13.600      1.0881e-08  2.4264e-11    -1.2934e-11  3.2745e-13     1.4041e-11  4.2120e-12     
 3.700  3.800  7.500      1.6519e-05  9.6837e-08    -3.1390e-10  7.8911e-10     3.5893e-08  1.0768e-08     
 3.700  5.300  9.000      5.1654e-07  5.8686e-09     8.6444e-10  6.6396e-11     1.5371e-09  4.6113e-10     
 3.700  7.240  7.550      4.2485e-07  4.5949e-10    -3.7019e-10  1.0245e-11     4.4766e-10  1.3430e-10     
 3.720  3.720  5.160     -7.2800e-05  1.1909e-07     1.2532e-08  2.3719e-09    -1.0754e-07  3.2262e-08     
 3.720  8.310  9.360      1.3900e-07  1.6143e-10    -1.3663e-10  3.3860e-12     1.6762e-10  5.0287e-11     
 3.730  3.820  4.100     -2.6085e-04  4.4026e-07     5.0154e-08  7.4993e-09    -3.4360e-07  1.0308e-07     
 3.750  6.560  6.560      3.9039e-07  2.5077e-09    -5.4562e-10  2.7332e-11     8.0823e-11  2.4247e-11     
 3.790  5.870  7.620      3.6885e-07  5.6110e-10    -2.4175e-10  6.7051e-12     2.3813e-10  7.1438e-11     
 3.800  4.200  8.000      5.7351e-06  3.6541e-08     8.9945e-10  3.3998e-10     1.3306e-08  3.9919e-09     
 3.800  5.200  9.000      5.1937e-07  5.8128e-09     8.5425e-10  6.6158e-11     1.5714e-09  4.7143e-10     
 3.800  6.000  9.590      4.8511e-08  1.9132e-09     4.6107e-10  1.7242e-11     2.3758e-10  7.1273e-11     
 3.800  6.200 10.000     -1.1770e-08  1.5536e-09     4.8883e-10  1.3667e-11     1.3054e-10  3.9163e-11     
 3.800  8.200 12.000     -1.5066e-08  2.7898e-10     1.7058e-10  2.1237e-12    -1.1837e-12  3.5500e-13     
 3.800  8.950  9.700      9.4009e-08  1.0202e-10    -1.1181e-10  2.2826e-12     1.1312e-10  3.3935e-11     
 3.800  9.330  9.590      8.9368e-08  9.0162e-11    -1.1415e-10  2.1345e-12     1.0702e-10  3.2105e-11     
 3.820  7.150  9.290      1.3234e-07  4.5058e-10    -4.4595e-11  4.5329e-12     1.6597e-10  4.9792e-11     
 3.830  3.830  3.830     -3.1346e-04  5.1590e-07     6.0847e-08  8.7942e-09    -4.0798e-07  1.2239e-07     
 3.850  6.870  8.340      2.6142e-07  3.3237e-10    -1.8898e-10  5.9239e-12     2.8756e-10  8.6268e-11     
 3.860  5.120  6.260     -2.2444e-06  8.8072e-09    -2.0379e-10  1.4877e-10    -4.6964e-09  1.4089e-09     
 3.870  4.690  5.630     -1.1569e-05  3.0251e-08     1.2334e-09  5.2182e-10    -1.9125e-08  5.7375e-09     
 3.890  8.140  8.730      1.6367e-07  1.5725e-10    -1.6628e-10  4.0927e-12     1.9175e-10  5.7526e-11     
 3.900  5.100  9.000      5.2103e-07  5.7686e-09     8.4636e-10  6.5970e-11     1.6007e-09  4.8022e-10     
 3.900  6.620  7.770      3.3301e-07  2.9191e-10    -2.7631e-10  6.7861e-12     3.1921e-10  9.5764e-11     
 3.900  6.830  7.230      3.8542e-07  7.0365e-10    -3.6846e-10  1.0446e-11     3.3815e-10  1.0145e-10     
 3.910  4.410  6.760     -7.7690e-07  4.3577e-09     7.9313e-11  5.4663e-11    -2.4754e-09  7.4263e-10     
 3.920  4.840  7.330      3.7007e-07  3.4531e-09     1.7542e-11  3.1430e-11     7.1697e-11  2.1509e-11     
 3.930  6.150  8.840      1.5336e-07  1.0649e-09     7.0713e-11  9.9100e-12     2.1452e-10  6.4356e-11     
 3.940  7.560  9.670      8.7870e-08  2.6999e-10    -4.0923e-11  2.9416e-12     1.1120e-10  3.3359e-11     
 3.960  8.880  9.210      9.8949e-08  1.0586e-10    -1.1902e-10  2.3594e-12     1.1702e-10  3.5106e-11     
 3.970  5.450  8.120      2.9770e-07  1.8620e-09     7.5355e-11  2.0834e-11     3.6092e-10  1.0828e-10     
 4.000  4.000  4.000     -1.7851e-04  3.1950e-07     3.3799e-08  5.4312e-09    -2.3912e-07  7.1735e-08     
 4.000  4.000  8.000      5.7582e-06  3.6636e-08     8.8601e-10  3.3880e-10     1.3379e-08  4.0136e-09     
 4.000  5.000  9.000      5.2192e-07  5.7300e-09     8.3922e-10  6.5410e-11     1.6252e-09  4.8756e-10     
 4.000  6.000 10.000     -2.2215e-08  1.4307e-09     4.7890e-10  1.3553e-11     1.3034e-10  3.9102e-11     
 4.000  7.800 11.700     -1.9504e-08  2.9806e-10     1.6891e-10  2.0874e-12    -4.1013e-12  1.2300e-12     
 4.000  8.000 12.000     -2.0151e-08  2.5755e-10     1.6487e-10  2.0115e-12    -6.4514e-12  1.9350e-12     
 4.020  4.740  8.500      9.7716e-07  8.2370e-09     7.2940e-10  8.7935e-11     2.4179e-09  7.2538e-10     
 4.030  4.030  6.090     -8.4296e-06  1.1298e-08     1.0140e-09  3.5650e-10    -1.5273e-08  4.5820e-09     
 4.030  5.720  8.340      2.1508e-07  1.2458e-09     3.8515e-11  1.3051e-11     2.5744e-10  7.7232e-11     
 4.040  5.180  9.070      2.8897e-07  3.9387e-09     6.6134e-10  4.3038e-11     9.3864e-10  2.8159e-10     
 4.040  7.660  7.930      2.2239e-07  1.9594e-10    -2.1395e-10  5.4387e-12     2.4476e-10  7.3427e-11     
 4.060  4.170  5.540     -1.9401e-05  4.2428e-08     2.7040e-09  7.8502e-10    -3.0875e-08  9.2625e-09     
 4.110  4.420  8.070      1.5687e-06  1.1561e-08     6.0187e-10  1.1746e-10     3.3799e-09  1.0140e-09     
 4.140  6.380  9.930      2.6763e-09  8.0712e-10     2.1407e-10  5.8525e-12     5.7186e-11  1.7156e-11     
 4.140  8.550  9.740      6.7120e-08  8.9500e-11    -7.8457e-11  1.8139e-12     7.9876e-11  2.3963e-11     
 4.160  4.280  7.270      8.3439e-07  8.3097e-09     1.5879e-10  6.7138e-11     9.3852e-10  2.8156e-10     
 4.170  4.170  4.170     -1.0054e-04  1.9398e-07     1.8366e-08  3.3136e-09    -1.3872e-07  4.1617e-08     
 4.170  5.590  6.800     -7.4197e-08  2.0293e-09    -3.1872e-10  3.0626e-11    -6.3748e-10  1.9124e-10     
 4.190  5.590  7.360      1.6269e-07  5.6163e-10    -2.1480e-10  8.8031e-12    -8.3924e-11  2.5177e-11     
 4.190  8.750  8.750      9.5059e-08  1.0805e-10    -1.1405e-10  2.3314e-12     1.0990e-10  3.2970e-11     
 4.200 10.160 10.400      3.2929e-08  3.6615e-11    -5.7036e-11  9.6795e-13     3.8670e-11  1.1601e-11     
 4.200 12.120 12.800      9.2154e-09  2.1582e-11    -2.4516e-11  3.2023e-13     1.0986e-11  3.2960e-12     
 4.200 12.317 12.317      1.0315e-08  1.1762e-11    -2.7450e-11  3.3807e-13     1.2201e-11  3.6600e-12     
 4.200 13.742 13.742      5.1502e-09  1.2395e-11    -1.8033e-11  2.6699e-13     6.0537e-12  1.8160e-12     
 4.200 14.080 15.200      3.0970e-09  8.3065e-12    -1.1454e-11  2.6909e-13     3.7080e-12  1.1120e-12     
 4.200 15.167 15.167      2.7721e-09  7.0177e-12    -1.2360e-11  2.6681e-13     3.2495e-12  9.7500e-13     
 4.200 16.040 17.600      1.1572e-09  3.9458e-12    -5.5613e-12  2.9565e-13     1.4173e-12  4.2500e-13     
 4.200 16.592 16.592      1.5851e-09  4.4399e-12    -8.5011e-12  3.3304e-13     1.8557e-12  5.5700e-13     
 4.200 18.000 20.000      4.5220e-10  2.2073e-12    -2.3389e-12  2.4280e-13     5.8257e-13  1.7500e-13     
 4.200 18.017 18.017      9.5171e-10  3.2333e-12    -6.5097e-12  2.7889e-13     1.1149e-12  3.3400e-13     
 4.200 19.442 19.442      5.9556e-10  2.3054e-12    -4.6884e-12  2.1906e-13     7.0237e-13  2.1100e-13     
 4.200  4.800  9.000      5.2243e-07  5.6707e-09     8.2949e-10  6.4614e-11     1.6604e-09  4.9813e-10     
 4.200  5.660  6.070     -8.9618e-07  5.2989e-09    -3.1849e-10  7.9040e-11    -2.0977e-09  6.2930e-10     
 4.200  5.800 10.000     -3.1573e-08  1.3313e-09     4.7137e-10  1.3604e-11     1.2884e-10  3.8651e-11     
 4.200  7.430  8.360      1.6266e-07  1.6937e-10    -1.5620e-10  3.8696e-12     1.7955e-10  5.3865e-11     
 4.200  7.800 12.000     -2.4470e-08  2.3691e-10     1.6000e-10  2.1807e-12    -1.1675e-11  3.5020e-12     
 4.200  8.000  8.200      1.5027e-07  1.5492e-10    -1.5686e-10  3.5287e-12     1.6829e-10  5.0488e-11     
 4.210  6.300  7.540      2.4508e-07  3.5056e-10    -2.3913e-10  5.0388e-12     1.7735e-10  5.3204e-11     
 4.240  5.360  9.590      4.8537e-08  2.1907e-09     5.9182e-10  2.4711e-11     3.9905e-10  1.1972e-10     
 4.240  6.710  9.420      6.3430e-08  4.3230e-10     2.0981e-11  3.3893e-12     8.8674e-11  2.6602e-11     
 4.280  4.490  4.560     -3.8813e-05  8.4284e-08     6.4203e-09  1.4561e-09    -5.6439e-08  1.6932e-08     
 4.280  5.250  8.560      1.8080e-07  1.9265e-09     2.2672e-10  2.0523e-11     3.4699e-10  1.0410e-10     
 4.280  6.170  6.630      1.2131e-07  1.4921e-09    -3.3692e-10  1.8478e-11    -1.8824e-10  5.6472e-11     
 4.310  5.060  5.440     -5.8979e-06  1.7373e-08     4.3295e-10  2.9664e-10    -9.9362e-09  2.9809e-09     
 4.320  4.650  6.240     -2.7827e-06  8.0348e-09     3.0027e-11  1.5890e-10    -5.3928e-09  1.6178e-09     
 4.330  4.330  4.330     -5.7952e-05  1.1957e-07     1.0084e-08  2.0592e-09    -8.2324e-08  2.4697e-08     
 4.330  5.080  5.660     -4.0629e-06  1.2831e-08     1.5122e-10  2.1976e-10    -7.1494e-09  2.1448e-09     
 4.340  6.850  8.830      1.0959e-07  2.5214e-10    -7.5854e-11  3.1124e-12     1.2392e-10  3.7175e-11     
 4.360  4.690  8.050      4.2635e-07  3.6293e-09     2.5820e-10  3.8929e-11     7.2808e-10  2.1842e-10     
 4.400  4.600  9.000      5.2236e-07  5.6366e-09     8.2468e-10  6.4048e-11     1.6779e-09  5.0336e-10     
 4.400  5.600 10.000     -3.9192e-08  1.2561e-09     4.6592e-10  1.3883e-11     1.2668e-10  3.8005e-11     
 4.400  5.880  8.230      1.4419e-07  4.7939e-10    -6.5134e-11  4.7298e-12     1.2895e-10  3.8684e-11     
 4.400  7.600 12.000     -2.7991e-08  2.1928e-10     1.5490e-10  2.1966e-12    -1.6548e-11  4.9640e-12     
 4.440  5.190  9.550      4.0454e-08  2.0325e-09     5.4763e-10  2.2321e-11     3.6798e-10  1.1039e-10     
 4.440  6.500  7.080      2.0640e-07  5.0726e-10    -2.4952e-10  5.4679e-12     1.1410e-10  3.4229e-11     
 4.450  7.820  9.090      7.8106e-08  1.0687e-10    -8.4231e-11  1.8622e-12     8.8959e-11  2.6688e-11     
 4.470  5.160  6.980     -1.4587e-07  1.2850e-09    -2.0238e-10  2.5689e-11    -6.8748e-10  2.0624e-10     
 4.480  7.670  9.890      4.1748e-08  1.2036e-10    -3.0260e-11  1.5039e-12     5.1648e-11  1.5494e-11     
 4.490  7.230  7.810      1.5882e-07  1.9082e-10    -1.6183e-10  3.1722e-12     1.5913e-10  4.7740e-11     
 4.490  8.990  9.480      4.7798e-08  6.0952e-11    -6.8139e-11  1.0690e-12     5.4593e-11  1.6378e-11     
 4.500  4.500  4.500     -3.1867e-05  7.0609e-08     5.1376e-09  1.2284e-09    -4.6809e-08  1.4043e-08     
 4.500  4.500  9.000      5.2233e-07  5.6320e-09     8.2463e-10  6.4093e-11     1.6801e-09  5.0402e-10     
 4.510  5.340  7.950      1.3712e-07  6.5594e-10    -3.9489e-11  5.9880e-12     7.1921e-11  2.1576e-11     
 4.510  5.780  9.970     -3.3831e-08  9.0564e-10     3.0902e-10  7.0905e-12     5.2740e-11  1.5822e-11     
 4.540  4.700  5.100     -1.1314e-05  2.8696e-08     1.3963e-09  5.0535e-10    -1.7841e-08  5.3525e-09     
 4.540  4.880  9.180      1.4532e-07  2.7027e-09     5.4428e-10  2.8814e-11     5.8944e-10  1.7683e-10     
 4.550  7.360  9.520      5.2300e-08  1.3742e-10    -3.9790e-11  1.7339e-12     6.2557e-11  1.8767e-11     
 4.600  4.600  4.920     -1.4991e-05  3.6521e-08     2.0499e-09  6.4206e-10    -2.3119e-08  6.9358e-09     
 4.600  4.600  5.500     -6.9042e-06  1.8743e-08     6.3745e-10  3.3435e-10    -1.1449e-08  3.4347e-09     
 4.600  5.000  9.020      9.9059e-08  1.9434e-09     3.6421e-10  1.9466e-11     3.4496e-10  1.0349e-10     
 4.600  5.400 10.000     -4.4752e-08  1.2069e-09     4.6118e-10  1.3835e-11     1.2459e-10  3.7377e-11     
 4.600  7.400 12.000     -3.0763e-08  2.0325e-10     1.5032e-10  2.2725e-12    -2.0971e-11  6.2910e-12     
 4.630  5.750  6.480     -1.0705e-07  1.6256e-09    -2.6378e-10  2.5140e-11    -5.5036e-10  1.6511e-10     
 4.630  6.970  8.260      1.1811e-07  1.5192e-10    -1.1730e-10  2.5721e-12     1.1988e-10  3.5963e-11     
 4.640  5.240  6.180     -9.0531e-07  3.9199e-09    -2.0718e-10  6.9603e-11    -1.9943e-09  5.9828e-10     
 4.640  6.290  9.410      3.2414e-08  3.9369e-10     4.3097e-11  2.7606e-12     5.2069e-11  1.5621e-11     
 4.670  4.670  4.670     -1.7259e-05  4.1173e-08     2.4657e-09  7.2425e-10    -2.6319e-08  7.8958e-09     
 4.670  6.700  7.520      1.5896e-07  2.3822e-10    -1.7034e-10  2.6747e-12     1.3123e-10  3.9370e-11     
 4.700  6.100  6.900      1.2285e-07  6.2383e-10    -2.2715e-10  7.4668e-12    -4.0247e-11  1.2074e-11     
 4.700  9.600 11.500      1.1791e-08  2.0122e-11    -1.9471e-11  4.4033e-13     1.4197e-11  4.2590e-12     
 4.720  5.700  8.660      7.2890e-08  5.0347e-10     1.4909e-11  4.4582e-12     8.2590e-11  2.4777e-11     
 4.720  6.570 10.240     -5.8529e-09  3.2863e-10     8.9251e-11  1.7329e-12     1.0921e-11  3.2760e-12     
 4.740  7.760  8.570      7.8374e-08  1.0862e-10    -9.0640e-11  1.7703e-12     8.4415e-11  2.5324e-11     
 4.750  5.990  6.490      1.5456e-08  1.0716e-09    -2.4643e-10  1.5452e-11    -2.7889e-10  8.3668e-11     
 4.760  5.530  7.210      7.5545e-08  5.4800e-10    -1.8708e-10  8.6605e-12    -1.2806e-10  3.8417e-11     
 4.800  5.200 10.000     -4.8121e-08  1.1799e-09     4.5866e-10  1.3984e-11     1.2303e-10  3.6909e-11     
 4.800  7.200 12.000     -3.2880e-08  1.9019e-10     1.4635e-10  2.4356e-12    -2.4890e-11  7.4670e-12     
 4.800  8.000  8.000      8.7321e-08  1.2792e-10    -1.0124e-10  1.9207e-12     9.1784e-11  2.7535e-11     
 4.830  4.830  4.830     -9.5255e-06  2.4466e-08     1.1204e-09  4.3544e-10    -1.5135e-08  4.5405e-09     
 4.830  6.070 10.610     -4.8338e-08  4.7183e-10     2.1960e-10  3.3845e-12    -1.7599e-11  5.2800e-12     
 4.860  8.060  9.660      3.6165e-08  5.2214e-11    -4.5742e-11  9.9573e-13     4.0801e-11  1.2240e-11     
 4.870  4.870  8.160      1.2033e-07  9.6040e-10     5.0718e-11  9.5103e-12     1.1273e-10  3.3818e-11     
 4.890  7.360  9.050      5.5903e-08  8.5995e-11    -6.0688e-11  1.5503e-12     6.0841e-11  1.8252e-11     
 4.900 12.000 14.300      1.8521e-09  3.5247e-12    -5.1007e-12  1.6904e-13     2.2929e-12  6.8800e-13     
 4.900  5.620  5.870     -5.7075e-07  2.7412e-09    -2.1326e-10  4.8759e-11    -1.3449e-09  4.0348e-10     
 4.910  6.970  7.890      1.0938e-07  1.6575e-10    -1.1795e-10  1.9790e-12     1.0285e-10  3.0856e-11     
 4.930  5.050  9.910     -4.0772e-08  1.2051e-09     4.4227e-10  1.3235e-11     1.3209e-10  3.9627e-11     
 4.940  6.360  8.010      1.0748e-07  1.6086e-10    -1.0943e-10  1.8112e-12     9.0770e-11  2.7231e-11     
 4.970  6.660  9.790      1.8104e-08  1.8985e-10     1.3685e-11  1.3359e-12     2.6617e-11  7.9850e-12     
 4.970  6.730  9.120      4.8794e-08  1.3142e-10    -3.8184e-11  1.6785e-12     5.3567e-11  1.6070e-11     
 4.990  7.070  7.730      1.0694e-07  1.7603e-10    -1.1806e-10  2.0168e-12     9.9162e-11  2.9749e-11     
 5.000 10.160 10.400      1.4935e-08  2.1233e-11    -3.0996e-11  3.8231e-13     1.6488e-11  4.9460e-12     
 5.000 10.900 10.900      1.0266e-08  1.3627e-11    -2.4977e-11  3.0406e-13     1.1360e-11  3.4080e-12     
 5.000 12.120 12.800      4.1885e-09  1.3152e-11    -1.4056e-11  1.7242e-13     4.6704e-12  1.4010e-12     
 5.000 12.325 12.325      4.6622e-09  1.4023e-11    -1.5569e-11  2.0857e-13     5.1774e-12  1.5530e-12     
 5.000 13.750 13.750      2.3303e-09  7.3375e-12    -1.0111e-11  2.8117e-13     2.5726e-12  7.7200e-13     
 5.000 14.080 15.200      1.4047e-09  6.2671e-12    -7.3411e-12  3.4697e-13     1.5656e-12  4.7000e-13     
 5.000 16.040 17.600      5.2039e-10  4.0472e-12    -3.5071e-12  2.9934e-13     5.7984e-13  1.7400e-13     
 5.000 16.600 16.600      7.1754e-10  4.0662e-12    -4.7936e-12  4.1317e-13     7.8239e-13  2.3500e-13     
 5.000 18.000 20.000      1.9952e-10  3.5405e-12    -1.7430e-12  3.0183e-13     2.2167e-13  6.7000e-14     
 5.000 18.025 18.025      4.3046e-10  3.2903e-12    -3.5380e-12  3.5369e-13     4.6163e-13  1.3800e-13     
 5.000 19.450 19.450      2.6952e-10  3.5563e-12    -2.9651e-12  2.7123e-13     2.8399e-13  8.5000e-14     
 5.000  5.000 10.000     -4.9249e-08  1.1725e-09     4.5769e-10  1.3934e-11     1.2244e-10  3.6733e-11     
 5.000  5.000  5.000     -4.9439e-06  1.3845e-08     3.7808e-10  2.5006e-10    -8.2879e-09  2.4864e-09     
 5.000  7.000 12.000     -3.4454e-08  1.8170e-10     1.4267e-10  2.4976e-12    -2.8250e-11  8.4750e-12     
 5.000  8.000  8.200      6.7890e-08  1.0927e-10    -8.2313e-11  1.4420e-12     7.0905e-11  2.1271e-11     
 5.000  8.050  8.050      7.0554e-08  1.1364e-10    -8.4906e-11  1.5222e-12     7.3343e-11  2.2003e-11     
 5.020  5.950  9.180      3.1233e-08  3.1650e-10     2.1850e-11  2.5477e-12     4.2049e-11  1.2615e-11     
 5.050  6.100  8.450      7.6461e-08  1.7237e-10    -6.3509e-11  2.1419e-12     6.9154e-11  2.0746e-11     
 5.050  8.640  8.810      4.1339e-08  6.5246e-11    -5.8776e-11  1.1578e-12     4.4481e-11  1.3344e-11     
 5.070  5.450  8.250      8.2249e-08  3.1143e-10    -4.6205e-11  3.0781e-12     5.7810e-11  1.7343e-11     
 5.090  7.710  9.960      2.3806e-08  4.9035e-11    -2.6475e-11  8.2879e-13     2.7326e-11  8.1980e-12     
 5.100  5.100  5.100     -3.3086e-06  9.8139e-09     1.3552e-10  1.7906e-10    -5.7664e-09  1.7299e-09     
 5.100  5.430  5.430     -1.2679e-06  4.4945e-09    -1.3011e-10  8.3459e-11    -2.5035e-09  7.5105e-10     
 5.100  7.160  9.490      3.3700e-08  7.7315e-11    -3.1981e-11  1.1145e-12     3.7745e-11  1.1324e-11     
 5.120  5.820  7.440      1.0773e-07  2.6401e-10    -1.4432e-10  2.3285e-12     3.2232e-11  9.6700e-12     
 5.160  5.950  9.730      6.6995e-10  4.1687e-10     6.5953e-11  2.0153e-12     1.5442e-11  4.6330e-12     
 5.160  6.470  7.590      1.0828e-07  1.9978e-10    -1.2324e-10  1.3640e-12     8.2673e-11  2.4802e-11     
 5.170  6.440  6.690      1.1220e-07  3.6958e-10    -1.7005e-10  2.6860e-12     2.2654e-11  6.7960e-12     
 5.190  5.530  8.860      4.2330e-08  3.5838e-10     1.5985e-11  3.2394e-12     4.8987e-11  1.4696e-11     
 5.200  5.200  5.200     -2.1789e-06  6.9031e-09    -1.7989e-11  1.2726e-10    -3.9810e-09  1.1943e-09     
 5.200  6.800 12.000     -3.5589e-08  1.7555e-10     1.3958e-10  2.5696e-12    -3.0972e-11  9.2920e-12     
 5.230  7.030  8.760      5.3989e-08  8.4095e-11    -6.0157e-11  1.3554e-12     5.5074e-11  1.6522e-11     
 5.250  8.250  9.750      2.4694e-08  3.4794e-11    -3.5789e-11  6.1329e-13     2.6841e-11  8.0520e-12     
 5.270  6.380  8.900      4.8013e-08  1.1976e-10    -4.1048e-11  1.5862e-12     4.8607e-11  1.4582e-11     
 5.300  5.300  5.300     -1.4039e-06  4.8156e-09    -1.1073e-10  8.9814e-11    -2.7218e-09  8.1655e-10     
 5.300  8.110  8.110      5.3244e-08  9.6201e-11    -6.7016e-11  1.1148e-12     5.4589e-11  1.6377e-11     
 5.340  5.960  8.750      5.1330e-08  1.6375e-10    -3.6568e-11  1.8666e-12     4.9291e-11  1.4787e-11     
 5.360  5.360  7.620      9.5467e-08  2.3509e-10    -1.2336e-10  2.4800e-12     1.9123e-11  5.7370e-12     
 5.380  6.340  9.800      1.1069e-08  1.6551e-10     1.4499e-11  1.0302e-12     1.6724e-11  5.0170e-12     
 5.400  5.400  5.400     -8.7676e-07  3.3314e-09    -1.6322e-10  6.2834e-11    -1.8382e-09  5.5147e-10     
 5.400  5.400  6.700      1.7789e-08  6.8098e-10    -1.9138e-10  1.0856e-11    -2.1181e-10  6.3544e-11     
 5.400  6.600 12.000     -3.6378e-08  1.7319e-10     1.3737e-10  2.6998e-12    -3.2986e-11  9.8960e-12     
 5.400  6.640  8.020      7.7281e-08  1.3844e-10    -8.6282e-11  1.3196e-12     6.9173e-11  2.0752e-11     
 5.430  5.520 10.260     -3.4859e-08  4.1846e-10     1.5627e-10  2.5326e-12    -1.0256e-11  3.0770e-12     
 5.430  7.560  7.560      7.1692e-08  1.4467e-10    -8.3376e-11  1.3605e-12     6.8169e-11  2.0451e-11     
 5.470  5.470  9.300      1.6097e-08  3.3438e-10     4.3404e-11  2.4657e-12     2.8326e-11  8.4980e-12     
 5.480  7.640  8.020      5.7039e-08  1.1245e-10    -6.8986e-11  1.1755e-12     5.6461e-11  1.6938e-11     
 5.500  5.500  5.500     -5.2184e-07  2.2879e-09    -1.8896e-10  4.3508e-11    -1.2215e-09  3.6646e-10     
 5.540  7.620  9.370      2.8049e-08  4.2752e-11    -3.7210e-11  7.7469e-13     2.9458e-11  8.8370e-12     
 5.570  7.880  8.590      3.9239e-08  7.4043e-11    -5.1419e-11  8.4684e-13     4.0108e-11  1.2032e-11     
 5.580  6.140  6.280      6.9388e-08  4.4197e-10    -1.6655e-10  5.0547e-12    -6.6487e-11  1.9946e-11     
 5.590  8.310  9.000      2.8463e-08  5.1777e-11    -4.1232e-11  6.3879e-13     2.9606e-11  8.8820e-12     
 5.600  6.000  7.400      9.5721e-08  2.2273e-10    -1.1883e-10  7.5504e-13     5.5657e-11  1.6697e-11     
 5.600  6.400 12.000     -3.6889e-08  1.7152e-10     1.3550e-10  2.6941e-12    -3.4290e-11  1.0287e-11     
 5.640  5.640  8.000      8.2086e-08  1.4997e-10    -8.8645e-11  1.5450e-12     5.8304e-11  1.7491e-11     
 5.640  6.390  6.980      9.7554e-08  2.6134e-10    -1.2334e-10  6.8514e-13     5.5847e-11  1.6754e-11     
 5.650  6.770  7.150      8.9189e-08  2.1628e-10    -1.0398e-10  9.9135e-13     6.8451e-11  2.0535e-11     
 5.690  5.810  7.920      8.1654e-08  1.5055e-10    -9.1422e-11  1.2628e-12     6.0109e-11  1.8033e-11     
 5.720  7.200  9.870      1.7539e-08  3.7606e-11    -2.0025e-11  5.6785e-13     1.8969e-11  5.6910e-12     
 5.730  5.730  5.730     -9.7498e-08  9.6485e-10    -1.9355e-10  1.7649e-11    -4.3126e-10  1.2938e-10     
 5.760  6.090  8.720      4.6969e-08  9.2363e-11    -4.7209e-11  1.3372e-12     4.4339e-11  1.3302e-11     
 5.790  5.910  9.680      1.1669e-08  1.5975e-10     1.0974e-11  1.1340e-12     1.6058e-11  4.8170e-12     
 5.790  6.930  7.320      7.6342e-08  1.8331e-10    -8.7327e-11  1.0319e-12     6.4638e-11  1.9391e-11     
 5.800  6.200 12.000     -3.7175e-08  1.7150e-10     1.3450e-10  2.7895e-12    -3.4984e-11  1.0495e-11     
 5.820  7.090  8.120      5.2688e-08  1.1002e-10    -6.2163e-11  9.8954e-13     5.0283e-11  1.5085e-11     
 5.850  6.620  9.520      2.2274e-08  5.7617e-11    -2.2185e-11  7.1478e-13     2.3460e-11  7.0380e-12     
 5.870  5.870  5.870      1.1978e-08  6.0635e-10    -1.7926e-10  9.5347e-12    -1.9944e-10  5.9832e-11     
 5.920  7.340  8.550      3.8122e-08  7.6146e-11    -4.7557e-11  7.6552e-13     3.7790e-11  1.1337e-11     
 5.990  6.270  9.150      3.0723e-08  6.5730e-11    -3.1656e-11  9.1921e-13     3.0870e-11  9.2610e-12     
 6.000  6.000 12.000     -3.7268e-08  1.7225e-10     1.3402e-10  2.7743e-12    -3.5196e-11  1.0559e-11     
 6.000  6.000  6.000      6.2477e-08  4.3925e-10    -1.6184e-10  5.0497e-12    -7.5392e-11  2.2618e-11     
 6.010  8.500  8.500      2.5536e-08  5.3247e-11    -3.6005e-11  5.2516e-13     2.5971e-11  7.7910e-12     
 6.020  8.000  8.000      3.6841e-08  8.1754e-11    -4.6660e-11  7.7880e-13     3.6558e-11  1.0967e-11     
 6.110  6.610  6.990      8.0092e-08  2.1752e-10    -9.2861e-11  8.9650e-13     6.0486e-11  1.8146e-11     
 6.120  7.920  8.960      2.4097e-08  4.8655e-11    -3.3522e-11  5.3257e-13     2.4428e-11  7.3280e-12     
 6.170  6.170  6.170      8.7852e-08  3.3862e-10    -1.3819e-10  1.7920e-12     9.3997e-12  2.8200e-12     
 6.260  7.530  8.220      3.5362e-08  8.0716e-11    -4.3729e-11  6.5866e-13     3.4686e-11  1.0406e-11     
 6.300  6.400  7.800      6.0524e-08  1.3987e-10    -6.9209e-11  9.5304e-13     5.3529e-11  1.6059e-11     
 6.330  6.330  6.330      9.0283e-08  2.8658e-10    -1.1756e-10  4.9093e-13     4.4342e-11  1.3303e-11     
 6.350  6.350  9.530      2.0728e-08  4.4586e-11    -2.2915e-11  6.6284e-13     2.1405e-11  6.4220e-12     
 6.400  7.500  7.700      4.1332e-08  1.0212e-10    -4.8895e-11  7.9282e-13     3.9563e-11  1.1869e-11     
 6.460  7.020  8.380      3.5716e-08  7.9414e-11    -4.3427e-11  6.8540e-13     3.4639e-11  1.0392e-11     
 6.500  6.500  6.500      8.2951e-08  2.4273e-10    -9.8009e-11  6.9765e-13     5.7041e-11  1.7112e-11     
 6.500  8.000  8.000      2.9212e-08  6.8995e-11    -3.6896e-11  5.6269e-13     2.8823e-11  8.6470e-12     
 6.520  7.270  7.850      4.0196e-08  9.8795e-11    -4.7387e-11  7.6197e-13     3.8398e-11  1.1519e-11     
 6.630  8.790  8.790      1.5334e-08  3.4107e-11    -2.2829e-11  2.9598e-13     1.5455e-11  4.6360e-12     
 6.670  6.670  6.670      7.2029e-08  2.0235e-10    -8.1563e-11  9.0411e-13     5.7506e-11  1.7252e-11     
 6.700  8.950  9.050      1.2806e-08  2.9407e-11    -2.0025e-11  2.5877e-13     1.2912e-11  3.8740e-12     
 6.730  6.730  8.810      2.8729e-08  5.6505e-11    -3.6050e-11  6.0882e-13     2.8275e-11  8.4830e-12     
 6.830  6.830  6.830      6.1369e-08  1.6812e-10    -6.8854e-11  1.0392e-12     5.2987e-11  1.5896e-11     
 6.940  8.810  9.190      1.1549e-08  2.6323e-11    -1.7928e-11  2.4394e-13     1.1596e-11  3.4790e-12     
 6.960  7.730  7.950      2.7149e-08  6.8045e-11    -3.3557e-11  6.0740e-13     2.6571e-11  7.9710e-12     
 7.000  7.000  7.000      5.0961e-08  1.3705e-10    -5.7288e-11  8.6793e-13     4.6315e-11  1.3894e-11     
 7.100  7.100  7.700      3.6045e-08  9.2689e-11    -4.2178e-11  6.6352e-13     3.4490e-11  1.0347e-11     
 7.110  9.150 10.020      7.0961e-09  1.6154e-11    -1.2506e-11  1.3975e-13     7.1184e-12  2.1360e-12     
 7.180  7.580  9.360      1.4467e-08  3.1149e-11    -2.0533e-11  2.6833e-13     1.4465e-11  4.3400e-12     
 7.180  7.650  9.360      1.4167e-08  3.1244e-11    -2.0332e-11  3.2454e-13     1.4171e-11  4.2510e-12     
 7.270  8.110  8.390      1.7576e-08  4.3692e-11    -2.3261e-11  3.4839e-13     1.7422e-11  5.2270e-12     
 7.270  9.890 10.730      4.1894e-09  1.0811e-11    -8.5852e-12  6.8281e-14     4.2046e-12  1.2610e-12     
 7.300 10.100 10.100      4.8290e-09  1.1667e-11    -9.4247e-12  1.0877e-13     4.8364e-12  1.4510e-12     
 7.330  7.330  7.330      3.4847e-08  8.9960e-11    -4.0746e-11  7.1127e-13     3.3375e-11  1.0013e-11     
 7.340  8.460  9.590      9.4879e-09  2.2098e-11    -1.4750e-11  2.1988e-13     9.4875e-12  2.8460e-12     
 7.360  9.520 10.640      4.6168e-09  1.0900e-11    -9.0127e-12  9.9884e-14     4.6286e-12  1.3890e-12     
 7.390  8.050  8.870      1.4224e-08  3.3752e-11    -1.9801e-11  3.4065e-13     1.4166e-11  4.2500e-12     
 7.590  8.530  8.530      1.2675e-08  3.0386e-11    -1.7647e-11  2.5311e-13     1.2605e-11  3.7820e-12     
 7.630  8.750  9.480      8.1622e-09  1.9717e-11    -1.2672e-11  1.1502e-13     8.1349e-12  2.4400e-12     
 7.670  7.670  7.670      2.3467e-08  5.9039e-11    -2.8903e-11  4.5210e-13     2.3008e-11  6.9030e-12     
 7.690  8.810 11.060      4.1077e-09  9.0507e-12    -7.7628e-12  1.2428e-13     4.1295e-12  1.2390e-12     
 7.720  8.070  9.410      1.0119e-08  2.4603e-11    -1.4953e-11  1.7655e-13     1.0094e-11  3.0280e-12     
 7.750  9.930 10.770      3.4633e-09  1.0602e-11    -7.0130e-12  1.0901e-13     3.4658e-12  1.0400e-12     
 7.760  7.950 10.100      7.7113e-09  1.5840e-11    -1.2337e-11  1.7668e-13     7.7353e-12  2.3210e-12     
 7.800  9.600 11.500      2.7928e-09  6.9765e-12    -5.9279e-12  9.7083e-14     2.8070e-12  8.4200e-13     
 7.880  9.380  9.380      6.2928e-09  1.4707e-11    -1.0334e-11  1.7571e-13     6.2627e-12  1.8790e-12     
 7.930  8.710 10.840      4.3476e-09  9.5606e-12    -7.9264e-12  1.0942e-13     4.3464e-12  1.3040e-12     
 7.950  8.230 10.100      6.7345e-09  1.5647e-11    -1.0889e-11  1.6932e-13     6.7295e-12  2.0190e-12     
 8.000  8.000  8.000      1.6119e-08  3.7698e-11    -2.1108e-11  3.5595e-13     1.5936e-11  4.7810e-12     
 8.050  8.590  8.870      9.2912e-09  2.3710e-11    -1.3628e-11  2.6420e-13     9.2319e-12  2.7700e-12     
 8.050  8.710 10.840      4.2036e-09  9.6588e-12    -7.6631e-12  1.0920e-13     4.1970e-12  1.2590e-12     
 8.100  8.100 10.100      6.6854e-09  1.4491e-11    -1.0837e-11  1.5509e-13     6.6842e-12  2.0050e-12     
 8.160  9.660 10.220      3.9471e-09  1.2287e-11    -7.2884e-12  1.6250e-13     3.9702e-12  1.1910e-12     
 8.250  9.750  9.750      4.3516e-09  1.2306e-11    -7.6138e-12  1.4358e-13     4.3585e-12  1.3080e-12     
 8.290  8.450 10.350      5.1505e-09  1.2503e-11    -8.8047e-12  1.6190e-13     5.1287e-12  1.5390e-12     
 8.320  9.260 11.410      2.7024e-09  8.0310e-12    -5.3422e-12  4.0161e-14     2.7234e-12  8.1700e-13     
 8.330  8.330  8.330      1.1207e-08  2.7048e-11    -1.5616e-11  2.4495e-13     1.1122e-11  3.3370e-12     
 8.430  9.250  9.710      4.8801e-09  1.3589e-11    -8.1387e-12  1.3846e-13     4.8645e-12  1.4590e-12     
 8.670  8.670  8.670      7.8108e-09  1.9080e-11    -1.1509e-11  1.4226e-13     7.7378e-12  2.3210e-12     
 8.670  9.890 10.730      2.6453e-09  9.0222e-12    -5.1550e-12  1.0719e-13     2.6649e-12  7.9900e-13     
 8.700 11.700 15.000      3.7681e-10  4.4937e-12    -1.2872e-12  1.2241e-13     3.5858e-13  1.0800e-13     
 9.000  9.000 10.600      3.2342e-09  8.7372e-12    -5.8289e-12  7.2501e-14     3.2415e-12  9.7200e-13     
 9.000  9.000  9.000      5.5722e-09  1.3145e-11    -8.9004e-12  1.9678e-13     5.5533e-12  1.6660e-12     
 9.090  9.660 10.970      2.2962e-09  7.4990e-12    -4.4375e-12  5.7369e-14     2.3203e-12  6.9600e-13     
 9.100  9.100  9.100      5.0447e-09  1.4209e-11    -8.1432e-12  1.5661e-13     5.0308e-12  1.5090e-12     
 9.130  9.860 10.250      2.7057e-09  7.9139e-12    -4.9494e-12  6.2504e-14     2.6995e-12  8.1000e-13     
 9.300  9.490 10.620      2.5491e-09  7.8474e-12    -4.6599e-12  4.3900e-14     2.5469e-12  7.6400e-13     
10.000 10.000 10.000      2.1482e-09  5.7794e-12    -4.0583e-12  1.0966e-13     2.1446e-12  6.4300e-13     
10.100 10.100 10.100      1.9631e-09  5.3139e-12    -3.7073e-12  7.0976e-14     1.9514e-12  5.8500e-13     
10.280 10.490 10.560      1.4492e-09  5.3994e-12    -2.9442e-12  6.5299e-14     1.4262e-12  4.2800e-13     
11.000 11.000 11.000      9.0572e-10  3.2681e-12    -2.0321e-12  7.8881e-14     8.9523e-13  2.6900e-13     
11.100 11.100 11.100      8.3459e-10  2.9356e-12    -1.8923e-12  1.0652e-13     8.3243e-13  2.5000e-13     
11.200 13.600 13.600      2.3060e-10  1.3902e-12    -7.3440e-13  1.0201e-13     2.2844e-13  6.9000e-14     
12.000 12.000 12.000      4.1073e-10  2.4479e-12    -1.0172e-12  8.5279e-14     4.1482e-13  1.2400e-13     
14.000 14.000 14.000      1.0334e-10  1.3111e-12    -2.9870e-13  8.6117e-14     9.9492e-14  3.0000e-14     
16.000 16.000 16.000      3.0712e-11  3.5943e-12    -1.3980e-13  6.6957e-14     2.7492e-14  8.0000e-15 
